May the force be with you

Modern methods in dimensionality reduction are dominated by nonlinear attraction-repulsion force-based methods (this includes t-SNE, UMAP, ForceAtlas2, LargeVis, and many more). The purpose of this paper is to demonstrate that all such methods, by design, come with an additional feature that is being automatically computed along the way, namely the vector field associated with these forces. We show how this vector field gives additional high-quality information and propose a general refinement strategy based on ideas from Morse theory. The efficiency of these ideas is illustrated specifically using t-SNE on synthetic and real-life data sets.

==> figures/code_for_figure2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    450941,       8390]
NotebookOptionsPosition[    449903,       8364]
NotebookOutlinePosition[    450294,       8380]
CellTagsIndexPosition[    450251,       8377]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"StreamPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "x"}], ",", 
         RowBox[{"-", "y"}]}], "}"}], 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "^", "2"}]}], "-", 
         RowBox[{"y", "^", "2"}]}], "]"}]}], " ", "+", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"x", "-", "2"}], ")"}]}], ",", 
         RowBox[{"-", "y"}]}], "}"}], 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"x", "-", "2"}], ")"}], "^", "2"}]}], "-", 
         RowBox[{"y", "^", "2"}]}], "]"}]}]}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "1"}], ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"Frame", "\[Rule]", "False"}], ",", 
     RowBox[{"StreamColorFunction", "\[Rule]", "\"\<Rainbow\>\""}]}], "]"}], 
   ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"BarLegend", "[", "\"\<Rainbow\>\"", "]"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.866544366674684*^9, 3.866544565715509*^9}, {
  3.866545991175419*^9, 3.866546012865705*^9}, {3.866546546718677*^9, 
  3.866546598536072*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"4ceb3fff-6081-462a-81da-823ce3bf2879"],

Cell[BoxData[
 GraphicsBox[{{{}, {
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[
        0.2901462529017357, 0.15495034110713193`, 0.7007567707930717], 
        ArrowBox[{{0.2217284478983613, -2.}, {
         0.21887074548438937`, -1.9581852854254616`}, {
         0.21591766180204247`, -1.9153303908578443`}, {
         0.21243790407456137`, -1.865244210532549}, {
         0.20833844727229217`, -1.806828442760105}, {
         0.2032776202734501, -1.7355113107305176`}, {
         0.20026281799872245`, -1.6934260485348283`}, {
         0.19934973501237993`, -1.680783678289331}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {RGBColor[0.260660985652499, 0.4541839237029466, 0.8054640652155981], 
        ArrowBox[{{0.19877344383742745`, -1.67280446225756}, {
         0.19681535929602884`, -1.6456932028051146`}, {
         0.19286915470045674`, -1.591434935149803}, {
         0.18821744948636832`, -1.528216340594709}, {
         0.1836456740554672, -1.466966697867905}, {
         0.17826612460889682`, -1.3958208120020643`}, {
         0.17503011544840463`, -1.3536868654514347`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[
        0.5283108395985713, 0.7278633303116744, 0.43488744992460726`], 
        ArrowBox[{{0.17441749643840823`, -1.3457103563184498`}, {
         0.17184611993150917`, -1.3122301543381958`}, {
         0.1681666421997438, -1.2649362490106266`}, {
         0.16411296356296534`, -1.2133759858302635`}, {
         0.1577815284849383, -1.1340120687146222`}, {
         0.15427665653138506`, -1.090685855401963}, {
         0.15052805656979526`, -1.0448235378775885`}, {
         0.149024970611648, -1.026719894343071}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[
        0.9012248540680137, 0.5343117808853863, 0.20729101539226522`], 
        ArrowBox[{{0.1483630345214048, -1.0187473263369369`}, {
         0.14433565782816166`, -0.9702403253643733}, {
         0.13756179596702092`, -0.8902190667416556}, {
         0.13647375996962344`, -0.8774760255591815}, {
         0.13537289193616486`, -0.8646271332525102}, {
         0.12782822136348204`, -0.7788993508604448}, {
         0.12070069590710465`, -0.6999462831742705}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.8577917555413473, 0.13448707474279448`, 0.13271937834315709`], 
        ArrowBox[{{0.11998084246616063`, -0.6919787363817383}, {
         0.11558605882473569`, -0.644386761065797}, {
         0.11115176328294485`, -0.5970944332945082}, {
         0.1047265532278608, -0.5297231549516623}, {
         0.09854241513921635, -0.46648236689954886`}, {
         0.0925480003017829, -0.40596445533930153`}, {
         0.0892340237267933, -0.3734606489832307}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[0.8533145927682108, 0.6640487751107202, 0.2385539504476204], 
        ArrowBox[{{0.08842257781872224, -0.3655019081570526}, {
         0.0869330319667714, -0.35089229676278655`}, {
         0.0817430056653613, -0.30145046444189405`}, {
         0.07702341692873196, -0.25782353164851407`}, {
         0.06897778956851221, -0.18670470118597}, {
         0.05916761203739814, -0.10661672161402175`}, {
         0.05388877685741525, -0.06774815784632185}, {
         0.05096485762469107, -0.047725287370373626`}}]}}, 
      {Arrowheads[{{0.0022037252089559404`, 1.}}], 
       {RGBColor[0.2828253776373337, 0.1680318613410728, 0.7134593363520354], 
        ArrowBox[{{0.049775812359790686`, -0.03981425445129747}, {
         0.04778488278316392, -0.02712651340368985}, {
         0.0457613605971557, -0.015296836092150195`}, {
         0.04452278083102576, -0.008783700094517503}, {
         0.04375616818924309, -0.005076890455123833}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.29015362187028065`, 0.15493717365001197`, 0.7007439847801069], 
        ArrowBox[{{1.7783137183333728`, -2.}, {
         1.7811031092159983`, -1.9591713968174764`}, {
         1.7840348708289442`, -1.9166103885635462`}, {
         1.7874856785346254`, -1.866919170346114}, {
         1.7915835529567883`, -1.808496798478551}, {
         1.7966440738664002`, -1.7371481706146221`}, {
         1.7996595540989198`, -1.695032114584762}, {
         1.800688136708336, -1.6807833773078276`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[
        0.26053956290806934`, 0.45438622089585945`, 0.8058075915396993], 
        ArrowBox[{{1.8012641389286106`, -1.6728041404118432`}, {
         1.803108729898607, -1.6472514119539863`}, {
         1.8070576445168995`, -1.5929274354751075`}, {
         1.811714746701191, -1.529603402178674}, {
         1.8162986045212994`, -1.4681633517907227`}, {
         1.82169645417644, -1.3967450267391341`}, {
         1.8250022947668567`, -1.353686159482454}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[0.5283237704224604, 0.7278640045071327, 0.4348782508862151], 
        ArrowBox[{{1.8256146918335325`, -1.3457096333066851`}, {
         1.8281443179704666`, -1.312761028236307}, {
         1.8318425641966494`, -1.2652112424467514`}, {
         1.835919282437138, -1.213344930692029}, {
         1.8422434353296513`, -1.1340538873117019`}, {
         1.8457439545240306`, -1.0907707819464596`}, {
         1.8494876799507738`, -1.0449562222146955`}, {
         1.8510014982485317`, -1.0267187161296918`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.9012289978660115, 0.5343167408679953, 0.20729210509824858`], 
        ArrowBox[{{1.8516632685643126`, -1.018746134361585}, {
         1.8556851610964817`, -0.970292968194084}, {
         1.8624653084154734`, -0.8901787613899759}, {
         1.8635533506267348`, -0.8774327638174155}, {
         1.8646542257274636`, -0.8645808894078787}, {
         1.8722628961345553`, -0.7781232872064497}, {
         1.8761716983976864`, -0.7345591183570996}, {
         1.8793167136415267`, -0.6999443216891297}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.8578165508606577, 0.13468079803423616`, 0.1327532621723649], 
        ArrowBox[{{1.8800405922533083`, -0.6919771390154736}, {
         1.8801501453672076`, -0.6907713710086592}, {
         1.8844541536873223`, -0.6441473636075353}, {
         1.8887710926450545`, -0.5980756343913208}, {
         1.8952386848938132`, -0.5302312413385422}, {
         1.9014625832119614`, -0.46656599489845973`}, {
         1.9074748710519596`, -0.405852938383664}, {
         1.9107772632984499`, -0.37345808666281305`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.8531993092129944, 0.6639532581927529, 0.23857424611418163`], 
        ArrowBox[{{1.9115885935420385`, -0.36549933404473034`}, {
         1.9131052442391234`, -0.3506217329673268}, {
         1.91830790470289, -0.30105733201078033`}, {
         1.9230370543726965`, -0.2573446888753568}, {
         1.9310935444804094`, -0.186145212383182}, {
         1.9408640342589953`, -0.10640254237149703`}, {
         1.946138650304789, -0.06757048815155772}, {
         1.9490380639985874`, -0.04772175809251041}}]}}, 
      {Arrowheads[{{0.0022040577098546904`, 1.}}], 
       {RGBColor[
        0.28287223967472075`, 0.16801557696340108`, 0.7134122174646543], 
        ArrowBox[{{1.950226101401356, -0.03981057226650611}, {
         1.952233008446181, -0.027025994022682045`}, {
         1.9542473442024173`, -0.015253381431783395`}, {
         1.9554813384383634`, -0.00876386493782134}, {
         1.9562456394585075`, -0.00506777573728379}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[0.9011175297680524, 0.575571485062115, 0.21516115271843955`],
         ArrowBox[{{-1., -0.24146515212942785`}, {-0.9506108068232855, \
-0.22954825122454814`}, {-0.8801820799895963, -0.2125586601074569}, \
{-0.8059711694833194, -0.19466324865150592`}, {-0.7495779782250405, \
-0.18107116735991924`}, {-0.6923303856645074, -0.16728079442597282`}, \
{-0.6889147674896582, -0.16645864417448922`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.8627243014838214, 0.17302455124014043`, 0.13945990635101171`], 
        ArrowBox[{{-0.6811369119688883, -0.164586489400431}, \
{-0.6349836187999112, -0.15347724368172733`}, {-0.5782929046294423, \
-0.13984562895924346`}, {-0.5015314564753092, -0.12142197160031454`}, \
{-0.4295398234410987, -0.10419349232915974`}, {-0.418346039907032, \
-0.1015190009791575}, {-0.4073201196695805, -0.09888646876038895}, \
{-0.3699515747769807, -0.08999683540045206}}]}}, 
      {Arrowheads[{{0.017725332085168063`, 1.}}], 
       {RGBColor[
        0.8679585683973091, 0.6517709084517084, 0.23322341437708163`], 
        ArrowBox[{{-0.36216779238927943`, -0.08814947981150459}, \
{-0.33010785546805593`, -0.08054967247077408}, {-0.26150326428278386`, \
-0.06436210510214335}, {-0.2041545026025276, -0.05098629334333377}, \
{-0.15699688138473, -0.040150707637377166`}, {-0.08585087475935296, \
-0.024283171613196493`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[
        0.3060690375308151, 0.12649824736380275`, 0.6731288973042776], 
        ArrowBox[{{0.6989663192115715, 2.}, {0.6921863780307181, 
         1.9436659863274655`}, {0.6869125906098095, 1.901360359750464}, {
         0.6805373921997817, 1.8519953888320415`}, {0.6732653900671739, 
         1.7980087201790307`}, {0.6641232822682043, 1.7330771436427048`}, {
         0.6566564428539959, 1.6828236195826376`}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {RGBColor[
        0.2488337691572099, 0.36829963156695567`, 0.8082290671408348], 
        ArrowBox[{{0.6554806834456967, 1.6749104918941824`}, {
         0.6521967061532101, 1.6528085793277156`}, {0.6448135511987108, 
         1.605110226833603}, {0.6359669065335275, 1.5503451958564418`}, {
         0.6262867092070465, 1.493543526934113}, {0.6144968499405067, 
         1.4277195052683183`}, {0.6015364789618325, 1.359518078590678}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[0.4159280815745735, 0.6924675047157048, 0.5615026864009333], 
        ArrowBox[{{0.6000429602392595, 1.3516587273562997`}, {
         0.5998046693536548, 1.3504047680067364`}, {0.5910710629324644, 
         1.306593369002111}, {0.5811465159293746, 1.2586852526484686`}, {
         0.5694333218607044, 1.204772514994613}, {0.5559116460409419, 
         1.1454484422351252`}, {0.5401973727795357, 1.0802568234795704`}, {
         0.5297779260928278, 1.0395181433587988`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[0.8416846919790738, 0.684081797734481, 0.24407370513752072`],
         ArrowBox[{{0.5277956308185838, 1.031767626895639}, {
         0.5219063863859346, 1.0087414478375132`}, {0.5192836100747212, 
         0.9987379592932569}, {0.5166067435758905, 0.9886187459189636}, {
         0.5006050994042269, 0.9316431703093849}, {0.4828305145990771, 
         0.8716921477027507}, {0.46416670457176457`, 0.8106962584346828}, {
         0.4437244441001268, 0.7476106358437475}, {0.4360518565671928, 
         0.7252812169062338}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.8753257746573857, 0.27144764407835664`, 0.15667817310569124`], 
        ArrowBox[{{0.4334521730255183, 0.7177153960331794}, {
         0.4216389782986999, 0.683335628723482}, {0.39804555228202004`, 
         0.618771585867423}, {0.37331348694591515`, 0.5550725153548063}, {
         0.3478121031862131, 0.4933924252648673}, {0.32856524261605785`, 
         0.4491857610594617}, {0.315500129868206, 0.42039473282535095`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.9016090708907457, 0.5112337260474343, 0.20290016116361945`], 
        ArrowBox[{{0.3121942613499694, 0.41310973225293285`}, {
         0.30933655534928584`, 0.4068123281862135}, {0.29037284300734933`, 
         0.3668266138722692}, {0.2719209072117003, 0.32978310534477545`}, {
         0.2370251818062439, 0.2643191191134973}, {0.20559501222687399`, 
         0.21001319642109514`}, {0.17818148109277582`, 
         0.16626221454047352`}, {0.1565943356847367, 
         0.13391865966851876`}}]}}, 
      {Arrowheads[{{0.0035906997558896193`, 1.}}], 
       {RGBColor[
        0.33762088638963067`, 0.6209279565601042, 0.6841636303280006], 
        ArrowBox[{{0.1449615473845091, 0.09054182273475431}, {
         0.12548473978278, 0.09054182273475431}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[
        0.30083685083635925`, 0.1358475332946936, 0.6822073465473945], 
        ArrowBox[{{1.4432493474500767`, 2.}, {1.4472218440201856`, 
         1.9700752876935332`}, {1.4529170584508382`, 1.9282032696869058`}, {
         1.4597380101459336`, 1.8792473624201296`}, {1.4673561870973735`, 
         1.8261016351116237`}, {1.4768109289199582`, 1.7620715282368076`}, {
         1.4888710196382193`, 1.683276067548777}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[0.25065214517870277`, 0.3986384065240568, 0.812042378191756],
         ArrowBox[{{1.4901118787585816`, 1.6753728911978598`}, {
         1.4963883528594923`, 1.6354734263321338`}, {1.505190405080562, 
         1.5810701267446885`}, {1.5147186102029144`, 1.524210659408052}, {
         1.5261854274868392`, 1.457988422308035}, {1.540281887978894, 
         1.3796909984142605`}, {1.543950708646795, 1.3599460421087055`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[0.4573241032052689, 0.7102539595521901, 0.508378018490788], 
        ArrowBox[{{1.5454121779009822`, 1.3520806681430848`}, {
         1.5485729364996679`, 1.3350700137468425`}, {1.557915821242912, 
         1.286048391848649}, {1.5688180143044534`, 1.2306161535352151`}, {
         1.5812733378563146`, 1.169266560049439}, {1.5955643006732636`, 
         1.1014445421510253`}, {1.6093524061464084`, 1.0385506432134513`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[
        0.8800002376225018, 0.6281573485859842, 0.22731596854307823`], 
        ArrowBox[{{1.6110655459273735`, 1.0307362237154416`}, {
         1.6119734115300683`, 1.0265950305996794`}, {1.6143134539482342`, 
         1.0160974688939965`}, {1.616696585929555, 1.0054706946399727`}, {
         1.631226410858523, 0.9433090817050539}, {1.6471613733522488`, 
         0.8776723136684822}, {1.6637323608364945`, 0.810914913924536}, {
         1.681575398301781, 0.7419162507658412}, {1.6874812148637346`, 
         0.7200163712973452}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[
        0.8646368361058794, 0.18796698845359858`, 0.14207346400183143`], 
        ArrowBox[{{1.6895641908409316`, 0.7122923042935951}, {
         1.700453756246771, 0.6719117460167743}, {1.720130705170127, 
         0.6021368215017117}, {1.7402039319553193`, 0.534036349591049}, {
         1.760271123485818, 0.4690552026551812}, {1.7768489241930947`, 
         0.41753088933107896`}, {1.7808153162640716`, 
         0.40562565463217576`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.8929126917947647, 0.5700407033314139, 0.21485852695013263`], 
        ArrowBox[{{1.7833439796367585`, 0.39803580209423856`}, {
         1.7930104367710507`, 0.3690216656116865}, {1.8084639507620601`, 
         0.3243675050729806}, {1.8229177557084961`, 0.2844083812909379}, {
         1.8431850559339353`, 0.2313797301332406}, {1.8609695093008918`, 
         0.18740320672989277`}, {1.889399489945295, 0.12199453096695848`}, {
         1.8997076250222291`, 0.10015920991668881`}}]}}, 
      {Arrowheads[{{0.002975888914435172, 1.}}], 
       {RGBColor[0.2667011012453697, 0.4526912815225457, 0.7909552445821367], 
        ArrowBox[{{1.903122865776253, 0.09292483844488461}, {
         1.9099090055315078`, 0.07855002290918654}, {1.9244261488760384`, 
         0.050349139614622056`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {RGBColor[
        0.30244846697662375`, 0.13296776982560002`, 0.6794110060910643], 
        ArrowBox[{{-0.43018293479542796`, 2.}, {-0.4145915713195532, 
         1.9286343993951858`}, {-0.4023807772922994, 
         1.8727931294726712`}, {-0.38727498532552856`, 
         1.8037816278715033`}, {-0.37817568635375787`, 
         1.7622524880247643`}, {-0.36770448678207857`, 
         1.7145004793520384`}, {-0.36175693147998494`, 
         1.6874014203541532`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[0.2510695165892866, 0.3998366595065126, 0.8114954594573558], 
        ArrowBox[{{-0.3600419533402826, 
         1.6795874041025485`}, {-0.3566523863563705, 
         1.6641433987913266`}, {-0.3436951175876524, 
         1.6051746258331079`}, {-0.3281925372288233, 
         1.5347293471200314`}, {-0.31924792203467983`, 
         1.494138163504353}, {-0.30929792305382936`, 
         1.4490372739035189`}, {-0.2911813980965612, 1.3670842861882297`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[
        0.46535414693924687`, 0.7135509974433989, 0.4983655837136433], 
        ArrowBox[{{-0.28945177787868054`, 
         1.3592734980498142`}, {-0.2800534656224842, 
         1.3168538618171435`}, {-0.2681589707307897, 
         1.2632651792222989`}, {-0.26648008238590076`, 
         1.2557071425479995`}, {-0.2647770542109318, 
         1.2480427242780157`}, {-0.2542026301700868, 
         1.2005598325868556`}, {-0.24268249413333254`, 
         1.1489493118772387`}, {-0.2306603825536601, 
         1.0951786151877125`}, {-0.21984275885323082`, 1.046936324267688}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.8900544169010065, 0.6078084704221731, 0.22231220566543816`], 
        ArrowBox[{{-0.2180923436213703, 
         1.0391301698677242`}, {-0.2176343198881513, 
         1.0370875665383674`}, {-0.20360088240933438`, 
         0.9747308811778385}, {-0.18855664638973757`, 
         0.9081632743547603}, {-0.17262946750950264`, 
         0.8380527279587101}, {-0.15594720144877144`, 
         0.7650672238792651}, {-0.14721588507630715`, 
         0.727078427891004}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.8590815963643803, 0.14456446905045245`, 0.13448199916711379`], 
        ArrowBox[{{-0.14542189023127505`, 
         0.7192821744607988}, {-0.1356619688049352, 
         0.6770436657626486}, {-0.12547612561715493`, 
         0.633195998145597}, {-0.11526146451879994`, 
         0.5894577381560497}, {-0.0953617435450572, 
         0.5050706084504305}, {-0.07657886083839863, 
         0.4266434440367539}, {-0.07199236522539967, 
         0.40782280319360814`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.8859218240636408, 0.5757341128530702, 0.21676854045348767`], 
        ArrowBox[{{-0.0700982377959821, 
         0.40005026941876176`}, {-0.05928318124384885, 
         0.3556707883855469}, {-0.04384506960643267, 
         0.29364718496733705`}, {-0.030286141201353357`, 
         0.24042533724899323`}, {-0.018628011303814147`, 
         0.1958579486973843}, {-0.0003159487990042342, 
         0.12873008625872784`}, {0.010785277553278518`, 
         0.09047202691014133}}]}}, 
      {Arrowheads[{{0.004900100844264186, 1.}}], 
       {RGBColor[
        0.24907410937594218`, 0.38106928327218725`, 0.8110689952303454], 
        ArrowBox[{{0.01304603252042304, 0.08279842940707412}, {
         0.023704782147349363`, 0.048959854759682626`}, {
         0.030812272671919532`, 0.027619881811714164`}, {0.03529532638535196, 
         0.015072900421562228`}, {0.03801577489101638, 
         0.008506377103142697}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[
        0.3068201629207221, 0.12515607697687187`, 0.6718256078527158], 
        ArrowBox[{{2.5144526014130943`, 2.}, {2.5010541615506847`, 
         1.9483899326013565`}, {2.486898012468886, 1.893895243564692}, {
         2.4693414668377494`, 1.826357232683288}, {2.4587304268571764`, 
         1.7855663060740508`}, {2.4464809719543443`, 1.7385037394552156`}, {
         2.433926096734331, 1.6902977641675776`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[0.2467908348582176, 0.376667021757888, 0.814416938639727], 
        ArrowBox[{{2.4319085713042523`, 1.682556343711713}, {
         2.4181636416075074`, 1.6298255864845574`}, {2.3996812488988106`, 
         1.5589995788178324`}, {2.3889369928947195`, 1.5178675485779227`}, {
         2.3769042290740563`, 1.4718437189929379`}, {2.357127370037913, 
         1.3963062039656033`}, {2.3510038252521945`, 1.372952723520353}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {RGBColor[0.4415503055480186, 0.703470273523849, 0.5286617651006562], 
        ArrowBox[{{2.3489747308772464`, 1.3652143273029476`}, {
         2.3457557377023797`, 1.3529379911621604`}, {2.3332004889786693`, 
         1.305114249745077}, {2.3314297017972794`, 1.2983727740445217`}, {
         2.3296343387785012`, 1.2915390997021317`}, {2.3176513115142243`, 
         1.2460011415413446`}, {2.304528003232219, 1.1962130778968387`}, {
         2.2907759375365417`, 1.1441034784809272`}, {2.2757663570135214`, 
         1.0873508075222036`}, {2.2673958390180045`, 1.0557877307056591`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[0.8756051944799789, 0.6327507139630201, 0.2290182358727452], 
        ArrowBox[{{2.2653451303695396`, 1.0480550342782082`}, {
         2.2594417292757063`, 1.025794822627826}, {2.241744521935644, 
         0.9592752814049521}, {2.222763923830395, 0.8882215061000165}, {
         2.2025891237970185`, 0.8130628189594539}, {2.1898589861940696`, 
         0.7658564093778504}, {2.182568129080999, 0.7389470861177359}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[0.8606493190734037, 0.1568129260862204, 0.1366243570796326], 
        ArrowBox[{{2.1804760258855675`, 0.7312254862692806}, {
         2.176982666016939, 0.7183320845044443}, {2.1639601632656276`, 
         0.6704898443392356}, {2.150791477940134, 0.622329688882224}, {
         2.129636179760488, 0.5455570957407896}, {2.1092553552183793`, 
         0.4724563145435505}, {2.095224728106478, 0.4227922276825712}}]}}, 
      {Arrowheads[{{0.01884433777464377, 1.}}], 
       {RGBColor[0.90006796180584, 0.5400396973188649, 0.20834414038663654`], 
        ArrowBox[{{2.0930497719793992`, 0.41509355469008213`}, {
         2.0900546002738447`, 0.40449157185910667`}, {2.0724395108869187`, 
         0.3431270942560572}, {2.0565359715530844`, 0.28869075448737497`}, {
         2.042469866767826, 0.2415104253060331}, {2.0222934268342874`, 
         0.17556139295445783`}, {2.006605846403995, 
         0.12625802408247797`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[
        0.32222160383489207`, 0.11696648488200498`, 0.6549013243120296], 
        ArrowBox[{{-0.6499084327835923, -2.}, {-0.6408937518477834, \
-1.972373880171652}, {-0.6244667343166543, -1.922048597758984}, \
{-0.6041927892646397, -1.8599605033480715`}, {-0.5779515081583333, \
-1.7796401181501766`}, {-0.5630824104484511, -1.7341494957991739`}, \
{-0.5505473724419093, -1.6958168711753046`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[
        0.24547389729100946`, 0.33275684501092334`, 0.8062436889798953], 
        ArrowBox[{{-0.5480608848280741, -1.6882130971553693`}, \
{-0.5455981559715423, -1.6806819783220206`}, {-0.5245508096632091, \
-1.6163567230027376`}, {-0.5123249195004632, -1.5790115002343277`}, \
{-0.4986276140943387, -1.5371916019087846`}, {-0.47981963056218685`, \
-1.4798061311054627`}, {-0.4576746502678489, -1.412301664956932}, \
{-0.45605464523336625`, -1.4073657639328676`}, {-0.45441508628989097`, \
-1.4023706956158442`}, {-0.44842052091451257`, -1.3841213592636827`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[0.3987253374785005, 0.6811724483490108, 0.587591751226218], 
        ArrowBox[{{-0.4459239130143567, -1.376520902106848}, \
{-0.4417336499843905, -1.363764427758939}, {-0.427783522348796, \
-1.3213296295370875`}, {-0.4130868878142908, -1.2766504832508534`}, \
{-0.3968972394819643, -1.2274826408358541`}, {-0.37901519976624554`, \
-1.1732478688326968`}, {-0.359241391081564, -1.1133679337819895`}, \
{-0.34575186857595674`, -1.0726039467182502`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[0.8463563384801889, 0.6792013861777833, 0.2422694311638222], 
        ArrowBox[{{-0.34323856478569725`, -1.0650089941800267`}, \
{-0.33741809758941915`, -1.047420124789329}, {-0.3133876034513109, \
-0.9749817309603139}, {-0.2883775597906275, -0.8998099735978695}, \
{-0.26190645446962235`, -0.8205799001131729}, {-0.24815525710468261`, \
-0.7795703279665966}, {-0.2420553471371964, -0.7614274204456422}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.8644276950395671, 0.18633299071254567`, 0.1417876640860249], 
        ArrowBox[{{-0.23950587017452116`, -0.7538445339756501}, \
{-0.2340774984264825, -0.7376989765593964}, {-0.21968607980229538`, \
-0.6950167791482189}, {-0.20499390259939468`, -0.651574668989711}, \
{-0.18400266268188256`, -0.5898178156220397}, {-0.1659467892942987, \
-0.5371135521913727}, {-0.14837204760954634`, -0.48617988437455356`}, \
{-0.13613619329396026`, -0.45100195165989543`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.9007174555850644, 0.4509363834884933, 0.19136244144441125`], 
        ArrowBox[{{-0.1335080184011182, -0.4434459807274054}, \
{-0.13151940244644683`, -0.4377287339831698}, {-0.11551948049907163`, \
-0.3921440297284465}, {-0.0864864652084041, -0.31067875717149185`}, \
{-0.06175503051294435, -0.24292965952705917`}, {-0.03912269735315492, \
-0.182623425644836}, {-0.02364887302214344, -0.14291562793233897`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.31306193916430486`, 0.11746996026370621`, 0.6627529469170874], 
        ArrowBox[{{1.0216143403458786`, 2.}, {1.0216564983474008`, 
         1.9960078021982193`}, {1.0223344324249573`, 1.9352522956408542`}, {
         1.023246661450899, 1.858967708022685}, {1.0238291434875253`, 
         1.8128071571138635`}, {1.0245507113585854`, 1.7589088591757476`}, {
         1.0255628467156208`, 1.6889792397162418`}, {1.0257049382389603`, 
         1.6800264154080844`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[
        0.24745456470423904`, 0.3282201005400761, 0.8011264378604237], 
        ArrowBox[{{1.0258318913665048`, 1.6720274227900476`}, {
         1.0269422779318809`, 1.6020647986987775`}, {1.0278346254479807`, 
         1.5500033903378299`}, {1.0289371523903716`, 1.4903198506186461`}, {
         1.0302617899095945`, 1.421408501062472}, {1.031763966379563, 
         1.3520830664950116`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[0.35765702045643794`, 0.6521276883252624, 0.650554203398521],
         ArrowBox[{{1.0319372735013033`, 1.344084943925211}, {
         1.0320163960349196`, 1.3404334395003379`}, {1.034096806674235, 
         1.2589133555210636`}, {1.0353855937969243`, 1.2133219016944854`}, {
         1.0368876922317094`, 1.1641437787508766`}, {1.0386615813235287`, 
         1.11118358859494}, {1.0407657404173205`, 1.0542459331313772`}, {
         1.0419960456644484`, 1.024247274493732}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[0.6813188691368048, 0.7428654869488004, 0.3136393061088433], 
        ArrowBox[{{1.0423238661548213`, 1.0162539939578012`}, {
         1.0432640958636585`, 0.9933282768300971}, {1.0462783756953824`, 
         0.9285658684899462}, {1.0504116142247053`, 0.8523932117367705}, {
         1.055578747263778, 0.7730371369313135}, {1.0608589850478503`, 
         0.7065459177126172}, {1.0617838569369824`, 0.6968769399249852}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.8363994218461259, 0.6905804844400512, 0.24610370547835436`], 
        ArrowBox[{{1.0625456082792288`, 0.6889132890729837}, {
         1.067220836735758, 0.6400365953065649}, {1.0682418643479947`, 
         0.6301973290008321}, {1.069291193950369, 0.6203861389936457}, {
         1.0791054142367167`, 0.5507415418178206}, {1.0911691754871908`, 
         0.48494488911410444`}, {1.1041016050543047`, 0.4238575458112136}, {
         1.1177949125365705`, 0.37423879834322893`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[0.6248386836427745, 0.7433457616671808, 0.3483872403106727], 
        ArrowBox[{{1.1200177676806256`, 0.36655721090400506`}, {
         1.1379893438771171`, 0.3169090016681618}, {1.1596880616997316`, 
         0.27159515374865784`}, {1.1850368600612373`, 0.2315703510305404}, {
         1.2143920191319006`, 0.19659213046040533`}, {1.2735428973138945`, 
         0.14721869318850772`}, {1.3148595960918723`, 
         0.12509257366310889`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[0.5073198463799657, 0.7268676326639615, 0.4496531987714611], 
        ArrowBox[{{1.3219119918372013`, 0.12131584038535884`}, {
         1.3446974673875587`, 0.10911365167276559`}, {1.4063950715499318`, 
         0.08607954726860412}, {1.471947981694645, 0.06728492948407983}, {
         1.5384317816273017`, 0.05212215260448258}, {1.6029220551535057`, 
         0.039983570915102205`}, {1.628885237805466, 
         0.0358631415103685}}]}}, 
      {Arrowheads[{{0.011216670797508727`, 1.}}], 
       {RGBColor[0.4789087632018708, 0.7181410263827105, 0.4821423659511056], 
        ArrowBox[{{1.636786355516808, 0.03460921212179957}, {
         1.6631617320067973`, 0.030423366406845648`}, {1.7168937419207175`, 
         0.02299572107061978}, {1.7710377725577908`, 0.016772593314468072`}, {
         1.8148183086367684`, 0.012208273860962031`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[
        0.3124076647398357, 0.11750592348697296`, 0.6633137879572151], 
        ArrowBox[{{1.002179180733099, -2.}, {
         1.002238710097623, -1.94628205810635}, {
         1.0022868638256792`, -1.9048530444045242`}, {
         1.0023455642540784`, -1.856812478190708}, {
         1.0024303109486996`, -1.791920500682881}, {
         1.002544977300034, -1.710996266330835}, {
         1.0025919392562441`, -1.6800002689853286`}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {RGBColor[
        0.24572347468276584`, 0.32765657633847245`, 0.804481780714265], 
        ArrowBox[{{1.0026040600218478`, -1.6720002781673937`}, {
         1.0026186562243717`, -1.662366440669954}, {
         1.0027093070500894`, -1.6063339764483564`}, {
         1.0028177288324178`, -1.5415268771111212`}, {
         1.0029613725462536`, -1.4643161246293546`}, {
         1.0031020281771446`, -1.3981856142787328`}, {
         1.0032110630008775`, -1.3520008651553366`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[
        0.35959750461447004`, 0.6484674284417169, 0.6492238617552185], 
        ArrowBox[{{1.003229949671815, -1.3440008874495137`}, {
         1.0032830493644873`, -1.3215090275038952`}, {
         1.003394470274093, -1.2784831203176266`}, {
         1.0035238379620168`, -1.231905863502628}, {
         1.0036744607889345`, -1.1815445351014833`}, {
         1.0038527281411695`, -1.127037273247409}, {
         1.0040594902358473`, -1.0704196902973142`}, {
         1.0042486031937048`, -1.0240025535911699`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.6795623841655258, 0.7428858136716959, 0.31471103122080246`], 
        ArrowBox[{{1.004281196567918, -1.016002619986948}, {
         1.0043069644490608`, -1.0096779806011207`}, {
         1.0046071667609042`, -0.9450578422685505}, {
         1.004972113151473, -0.8768049734093264}, {
         1.0050253882212807`, -0.867409629377834}, {
         1.005080123743714, -0.8579613844801947}, {
         1.0057148914799534`, -0.7719518357440964}, {
         1.00643695450274, -0.6960104300457243}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.8311203133057733, 0.6944376026341952, 0.24796118802307626`], 
        ArrowBox[{{1.0065130163432359`, -0.6880107916416199}, {
         1.006538622033715, -0.6853177689171638}, {
         1.0075967485978345`, -0.6012461639518514}, {
         1.0089610235551874`, -0.5214752892674355}, {
         1.0101846611001453`, -0.4595007082687476}, {
         1.0116594808997608`, -0.4019852787234127}, {
         1.0128016830044717`, -0.36807945512022544`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[0.5616395878806264, 0.7363071992248459, 0.3997848138310843], 
        ArrowBox[{{1.0130710301365426`, -0.360083990648261}, {
         1.01343180671586, -0.3493744787255896}, {
         1.0155479623102697`, -0.30211378636943714`}, {
         1.021065991866437, -0.22321719846292012`}, {
         1.0274946805805827`, -0.17146518206525413`}, {
         1.035951830663629, -0.13124167115124608`}, {
         1.0619529429038388`, -0.07601727479261253}, {
         1.0851091428525497`, -0.05924030958047094}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[0.24502619028207662`, 0.345559630823632, 0.8103055668153232],
         ArrowBox[{{1.0915875257163605`, -0.05454663772680651}, {
         1.106494733237788, -0.04374617380996737}, {
         1.1804557156303388`, -0.02557365378046269}, {
         1.2320766892293755`, -0.019555643026090763`}, {
         1.2950417629638566`, -0.014834725229603033`}, {
         1.3676009974095742`, -0.01116207972313426}, {
         1.4052431085961925`, -0.009816949931529411}}]}}, 
      {Arrowheads[{{0.006565255316133726, 1.}}], 
       {RGBColor[
        0.5269886959654184, 0.7305797259079813, 0.43110818348210034`], 
        ArrowBox[{{1.4132380056059775`, -0.009531254634170606}, {
         1.4480044531423206`, -0.008288885838819215}, {
         1.5182343402044158`, -0.0063939549877098795`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {RGBColor[
        0.3225481935465703, 0.11694853336460118`, 0.6546213731069351], 
        ArrowBox[{{2.649562954989044, -2.}, {
         2.645405222887353, -1.9872506071759104`}, {
         2.628825184372415, -1.9364255314771983`}, {
         2.608268696011895, -1.8734334698016413`}, {
         2.5814603801963463`, -1.7913269797904363`}, {
         2.5661487080445857`, -1.7444535804555081`}, {
         2.550248793032428, -1.6958015556379258`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[
        0.2456307226437702, 0.33237660392448914`, 0.8058333273499783], 
        ArrowBox[{{2.547763524192707, -1.6881973831912114`}, {
         2.5259921608709845`, -1.6216202694721171`}, {
         2.513091013503924, -1.5821900568408633`}, {
         2.498534129589941, -1.5377217160873355`}, {
         2.4797600807941933`, -1.4804095685547982`}, {
         2.457658148803672, -1.413000688614934}, {
         2.4560409317163177`, -1.4080706717825826`}, {
         2.454404205039688, -1.4030815900424245`}, {
         2.4481691669387016`, -1.3840905742012262`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[0.3988312717854957, 0.6812428400939058, 0.5874308215548936], 
        ArrowBox[{{2.4456736988593217`, -1.3764897427292886`}, {
         2.441272821424894, -1.3630853125207285`}, {
         2.426775937894182, -1.318966540246133}, {
         2.4114711177270105`, -1.2724181467574156`}, {
         2.39455042428692, -1.2210105108404543`}, {
         2.3757934451933553`, -1.1641056261820903`}, {
         2.3549797680657614`, -1.1010654864691651`}, {
         2.3455461131425994`, -1.0725581387714131`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[0.842696007855321, 0.675146078084606, 0.24266664142175742`], 
        ArrowBox[{{2.3430327923937795`, -1.0649631918450977`}, {
         2.331950546595967, -1.031474004801112}, {
         2.306546934475801, -0.9549150942773651}, {
         2.28759697011538, -0.8979876041319735}, {
         2.2677851565710307`, -0.838695734926816}, {
         2.2471114938427528`, -0.7770394866618925}, {
         2.2418449737644526`, -0.7613832106186126}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[
        0.8647496907904995, 0.18884871055145333`, 0.14222768459528787`], 
        ArrowBox[{{2.2392943429435572`, -0.753800712190291}, {
         2.2255759819305467`, -0.7130188593372028}, {
         2.21143285379256, -0.6711267624479264}, {
         2.1973386744385563`, -0.6295576589294716}, {
         2.183293443868536, -0.5883115487818382}, {
         2.1692971620824983`, -0.5473884320050263}, {
         2.1422372922436015`, -0.4689009536181452}, {
         2.1359655937826534`, -0.45094412103440107`}}]}}, 
      {Arrowheads[{{0.017893362707432584`, 1.}}], 
       {RGBColor[
        0.8954155377549762, 0.4485276019464541, 0.19071958575152356`], 
        ArrowBox[{{2.1333277343065773`, -0.44339152562722645`}, {
         2.116944912303094, -0.3964849988231064}, {
         2.093829424792493, -0.3312762611671301}, {
         2.0733002322433167`, -0.27441043419743705`}, {
         2.0529593232971735`, -0.21926478231285104`}, {
         2.035880014280449, -0.17420448313895762`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {RGBColor[
        0.9018589179069918, 0.5236210998745054, 0.20527275235307438`], 
        ArrowBox[{{3., 0.03794052892359337}, {2.9581259300638196`, 
         0.03635298089564873}, {2.907814436360917, 0.034445871909991495`}, {
         2.8556124967795578`, 0.032467537448853404`}, {2.8019245623186118`, 
         0.030433510981810775`}, {2.74715508397695, 0.02835932597843994}, {
         2.702236949236697, 0.0266591491172401}, {2.6802293694087247`, 
         0.025826745659627996`}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {RGBColor[
        0.8632832829616162, 0.1773918163024824, 0.14022377765619354`], 
        ArrowBox[{{2.6722350857413826`, 0.02552437395779418}, {
         2.657675708716601, 0.024973687518356498`}, {2.613471362416663, 
         0.02330294118178914}, {2.569623910336882, 0.02164691010753802}, {
         2.5565421084201114`, 0.021153021606461646`}, {2.543562827137723, 
         0.020663179229878835`}, {2.461237236009526, 0.01756592459511602}, {
         2.386965726747287, 0.014783076159920541`}, {2.3524612940999154`, 
         0.013494421920608997`}}]}}, 
      {Arrowheads[{{0.015425489855673963`, 1.}}], 
       {RGBColor[
        0.8232442092252151, 0.6854620904839359, 0.24980510078542256`], 
        ArrowBox[{{2.3444668676125064`, 0.01319585009103715}, {
         2.317406521704153, 0.012185213868485215`}, {2.257271925099231, 
         0.009957323864570194}, {2.2060089964303646`, 0.008077745605743614}, {
         2.1630647951954023`, 0.006524818549573623}, {2.0978222038595558`, 
         0.004224566489912434}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[0.6797524146801346, 0.742883614565142, 0.31459508347409537`],
         ArrowBox[{{-1., 0.7349823897433453}, {-0.9777118632199482, 
         0.7186117245991888}, {-0.9397799466554586, 
         0.6907547191224378}, {-0.89901954810533, 
         0.6608248339102596}, {-0.8576274084827369, 
         0.630437390143754}, {-0.8135380031215594, 
         0.5980774357490957}, {-0.7668816416915919, 
         0.5638450060782629}, {-0.7420389470665759, 0.5456253446658058}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.8896341899675594, 0.36809141349814034`, 0.17516971256958905`], 
        ArrowBox[{{-0.7355879158093748, 
         0.5408941507658885}, {-0.7177886338626277, 
         0.5278401364832337}, {-0.6647983453715318, 
         0.48900164135558255`}, {-0.610186296705336, 
         0.4490078932871971}, {-0.5994536665340835, 
         0.4411512612351717}, {-0.5886928271285541, 
         0.4332758021247758}, {-0.5335421746914738, 
         0.3929805896712947}, {-0.4794334066205007, 
         0.35352252166730913`}, {-0.4773069126859853, 0.3519739827671229}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.8711823860225615, 0.23835788579329867`, 0.15096574972464183`], 
        ArrowBox[{{-0.4708399153385375, 
         0.34726463617676634`}, {-0.4282329689492901, 
         0.31623773653177206`}, {-0.37930464123230967`, 
         0.28071470263294296`}, {-0.3332335029935938, 
         0.24739308036321658`}, {-0.2906046337571769, 
         0.21671253011498776`}, {-0.2515968203970248, 
         0.188804851080899}, {-0.21638884978710374`, 
         0.16380184245359286`}, {-0.21122819573481513`, 
         0.1601821356239137}}]}}, 
      {Arrowheads[{{0.006944056739401979, 1.}}], 
       {RGBColor[0.6389427710268847, 0.7384596677988262, 0.3476273565683424], 
        ArrowBox[{{-0.20467866537972723`, 
         0.1555882644755485}, {-0.15880830502767002`, 
         0.12341457971313877`}, {-0.11338233965964195`, 
         0.09227216546099506}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {RGBColor[
        0.2895030294688561, 0.15609970372406856`, 0.7018728378656722], 
        ArrowBox[{{0.17660170249440144`, 2.}, {0.17388290599386322`, 
         1.9483387234685923`}, {0.17135979006570914`, 1.9008050100785259`}, {
         0.16834358207702663`, 1.8444064924016255`}, {0.1646294624056159, 
         1.7756007204826014`}, {0.16242790720663827`, 1.7351303902389914`}, {
         0.1599162826255589, 1.689261866689226}, {0.1594308368104937, 
         1.6804611047683817`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[
        0.26184399534488284`, 0.4572375689489889, 0.8036295286684392], 
        ArrowBox[{{0.1589902304191309, 1.672473247358044}, {
         0.15719608081121134`, 1.6399466850525177`}, {0.1540332313777802, 
         1.5830865354733052`}, {0.15380305781058437`, 1.5789657617296482`}, {
         0.15357030896023127`, 1.5748016401557503`}, {0.15183740957859865`, 
         1.543971544443158}, {0.1499490967813006, 1.5105587307216788`}, {
         0.14580310127436777`, 1.4376840388196086`}, {0.140917038008192, 
         1.3529841484891314`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[
        0.5293324513286243, 0.7322503839106094, 0.42681690819266854`], 
        ArrowBox[{{0.14045202954385588`, 1.3449976748676726`}, {
         0.13789445058000646`, 1.3012084013769412`}, {0.13466598985352538`, 
         1.2464555210001678`}, {0.13075540463917001`, 1.180891534993911}, {
         0.1263773759349081, 1.10861534640678}, {0.12146987329230381`, 
         1.0288960199689845`}, {0.12126287165601475`, 
         1.0255737478591416`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[0.9018101076680829, 0.5270413201063029, 0.2059237678723549], 
        ArrowBox[{{0.12076537840938922`, 1.0175892315638635`}, {
         0.11879818472898701`, 0.9860167627842771}, {0.11597086626292118`, 
         0.9410026204107318}, {0.11188299730442053`, 0.8766538099970059}, {
         0.10759072015809, 0.8101453299677979}, {0.10311462811430988`, 
         0.7419907100901688}, {0.10018598474745527`, 
         0.6982520018030125}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.8582725083655904, 0.13824314734330678`, 0.13337634695824094`], 
        ArrowBox[{{0.09965151988898283, 0.6902698750616573}, {
         0.0984753144634605, 0.6727034801311798}, {0.09375620845686296, 
         0.6035975672164238}, {0.0890766456092331, 0.5364442683906547}, {
         0.08451107860604336, 0.4724431682996756}, {0.08013396013276612, 
         0.41279385158928883`}, {0.0769819474122849, 
         0.3710749241398729}}]}}, 
      {Arrowheads[{{0.008571638426020845, 1.}}], 
       {RGBColor[0.8528357155065242, 0.6720546622723425, 0.2395178917332639], 
        ArrowBox[{{0.07637923686919891, 0.36309766019781525`}, {
         0.07599603312009787, 0.35802571067705}, {0.07213449206743452, 
         0.3082851709929454}, {0.06860346701329766, 0.26419736670142274`}, {
         0.06545708799620888, 0.2263874319669302}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[0.613948259689767, 0.7436451256772427, 0.35474570618228674`],
         ArrowBox[{{3., 0.8031236053769794}, {2.989682385278818, 
         0.7948427709838658}, {2.949198516765898, 0.7623540934383649}, {
         2.905019628089857, 0.7269054294136644}, {2.8711831735487205`, 
         0.6997602977582387}, {2.835253987787944, 0.6709414614924795}, {
         2.7972296788669313`, 0.6404495079624459}, {2.7571078548450876`, 
         0.6082850245141975}, {2.7503822622343614`, 0.6028962824452004}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[0.8986692401411683, 0.4412741055225838, 0.1894477663792161], 
        ArrowBox[{{2.7441390573976627`, 0.5978940436097364}, {
         2.699265839462689, 0.5619403052176981}, {2.638330631485833, 
         0.5131546155678659}, {2.628050692354603, 0.5049272533881974}, {
         2.6177142601087127`, 0.49665624225397986`}, {2.580087704063689, 
         0.46659333132912834`}, {2.542148548507338, 0.43630637653103377`}, {
         2.5049024835140354`, 0.4066173912985546}, {2.4941856160192932`, 
         0.3980861809959817}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[
        0.8656467472212839, 0.1958573206123273, 0.14345354930427331`], 
        ArrowBox[{{2.4879266373645033`, 0.39310369304327314`}, {
         2.4680142790589907`, 0.3772523711520715}, {2.4124327137564388`, 
         0.3330507659027181}, {2.3596244138368, 0.29120560276341395`}, {
         2.3103455253599927`, 0.2523369270470103}, {2.265352194385937, 
         0.21706478406635832`}, {2.2367644776109454`, 
         0.194820339782678}}]}}, 
      {Arrowheads[{{0.011686411716612603`, 1.}}], 
       {RGBColor[
        0.7426735136792458, 0.7309628892042314, 0.28345475242277113`], 
        ArrowBox[{{2.2304506825217842`, 0.18990750032142092`}, {
         2.2247987035617527`, 0.18550962790444847`}, {2.1888393355345594`, 
         0.15779191264427112`}, {2.1273711776388007`, 0.11110798622052381`}, {
         2.081335762148628, 0.07710308762123808}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[
        0.28776133268339676`, 0.15921190560123533`, 0.7048948832908568], 
        ArrowBox[{{0.9256683271242807, -1.9011860090058967`}, {
         0.9237751946785374, -1.8528964684411484`}, {
         0.920971384961594, -1.785967307161163}, {
         0.9171554062831265, -1.7020092988726065`}, {
         0.9146828713606466, -1.6511838408949173`}, {
         0.9116079988622595, -1.5921833017975031`}, {
         0.9110272767480279, -1.581524466722724}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[0.257773742546802, 0.4367388371711746, 0.8069337115094004], 
        ArrowBox[{{0.910592060609105, -1.573536313812794}, {
         0.9078416082409215, -1.5230532730346962`}, {
         0.9027961093945798, -1.440021119683384}, {
         0.8996983578960929, -1.3941419101940817`}, {
         0.8960317708121927, -1.3434166638737035`}, {
         0.891667307330205, -1.2871084301437066`}, {
         0.8888814160900712, -1.25428806118215}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[0.4483707333298101, 0.7057457553324842, 0.5205456503143137], 
        ArrowBox[{{0.8882047853525875, -1.2463167268619066`}, {
         0.8863476856537773, -1.2244383791233857`}, {
         0.879804785246038, -1.1543307869773511`}, {
         0.8715356810837965, -1.0762199591752573`}, {
         0.8666182656109229, -1.0338319713531168`}, {
         0.8611066548188466, -0.989045541956876}, {
         0.8547946283333896, -0.9422304710339695}, {
         0.8526973819815995, -0.9283397177431941}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.7895225161245643, 0.7191593109284501, 0.26348026915411205`], 
        ArrowBox[{{0.8515030659758018, -0.9204293695031799}, {
         0.847475965780374, -0.8937565586318319}, {
         0.8388191840852326, -0.843077312290454}, {
         0.8288780313255624, -0.7909438497816594}, {
         0.8174532490323716, -0.7378068307016102}, {
         0.8043455787366686, -0.684116914646468}, {
         0.7893462770604431, -0.6304559981924145}, {
         0.7822279257175768, -0.6083720316029223}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[0.8777476145589364, 0.637387417194132, 0.2289637260226382], 
        ArrowBox[{{0.7797736238927783, -0.6007578079029782}, {
         0.7722466006256851, -0.5774059779156313}, {
         0.7529107691424347, -0.5254182915935643}, {
         0.7311405096880012, -0.47521039926497266`}, {
         0.6924067779320608, -0.40211594559944197`}, {
         0.6476697944409772, -0.3357472031979591}, {
         0.6332792307752687, -0.31843580908022334`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.8023215318957474, 0.7144608018708797, 0.25825268039396276`], 
        ArrowBox[{{0.6281652252688384, -0.3122838217850316}, {
         0.6064524694041458, -0.28616406144155315`}, {
         0.5621918829747676, -0.24192063546437992`}, {
         0.555466060750047, -0.23581310189000532`}, {
         0.5486966011282255, -0.22982092963861547`}, {
         0.514748914025852, -0.20356719390391284`}, {
         0.4806217949529191, -0.17974624037472672`}, {
         0.4133957763437806, -0.1369403685552855}, {
         0.37711343114954854`, -0.11764159864605156`}}]}}, 
      {Arrowheads[{{0.014746897945983141`, 1.}}], 
       {RGBColor[
        0.5535713046956598, 0.7351913368099244, 0.40670543476462806`], 
        ArrowBox[{{0.3700504237974242, -0.11388474795114266`}, {
         0.349842866075274, -0.10313624189896674`}, {
         0.29260719749561953`, -0.07695878222818708}, {
         0.24776255901479632`, -0.059130593994503794`}, {
         0.2094069335291817, -0.045307138831468446`}, {
         0.15136362877296997`, -0.02623957113558979}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {RGBColor[0.7062508153295373, 0.7423005969103466, 0.298647545250262], 
        ArrowBox[{{3., -0.7062866732048426}, {
         2.9680171629461496`, -0.6837135337047554}, {
         2.9200674005811758`, -0.6498761198103753}, {
         2.8816934109841896`, -0.6228012332040882}, {
         2.8409569354086015`, -0.5940650392566096}, {
         2.797925005155494, -0.5637177244348979}, {
         2.7526646515259503`, -0.5318094752059109}, {
         2.7385086328190194`, -0.5218354329595609}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[
        0.8857517264869332, 0.34135498418549726`, 0.17011624338929557`], 
        ArrowBox[{{2.731968878547788, -0.5172276553963627}, {
         2.692819513128984, -0.4896438104828368}, {
         2.630575105952999, -0.44582344033854443`}, {
         2.6196317111389265`, -0.4381222024177841}, {
         2.6086517018828723`, -0.4303968255616395}, {
         2.5690645315594907`, -0.4025897947435585}, {
         2.5294948371722996`, -0.3748215077020852}, {
         2.4910140362820186`, -0.3478616487145485}, {
         2.4701387172619205`, -0.33325796159863785`}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {RGBColor[
        0.8738489735441026, 0.2599404751998331, 0.15466223076421556`], 
        ArrowBox[{{2.4635835291148744`, -0.32867216740822475`}, {
         2.453264989701742, -0.3214536563551721}, {
         2.396429788866788, -0.28173680352638764`}, {
         2.3432049986479124`, -0.24469351881283255`}, {
         2.294182602733489, -0.2107504831444016}, {
         2.2499545848118894`, -0.18033437745098957`}, {
         2.2105031904059835`, -0.1534255841444002}, {
         2.200420912228471, -0.14661898739539322`}}]}}, 
      {Arrowheads[{{0.008553400828125463, 1.}}], 
       {RGBColor[0.5927500574968771, 0.7382280146367951, 0.377034562086632], 
        ArrowBox[{{2.193790445797034, -0.14214272613161663`}, {
         2.175810665038639, -0.13000448563643704`}, {
         2.121167252957065, -0.09367197698743177}, {
         2.079580522299207, -0.06674864519872446}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.2884522880433737, 0.15797725179334443`, 0.7036959958024847], 
        ArrowBox[{{1.9514476584057576`, 2.}, {1.9515152325034912`, 
         1.9731502792419824`}, {1.9516348176926024`, 1.925882346326013}, {
         1.9517775932663033`, 1.8697091184008878`}, {1.9519532421319143`, 
         1.801003491997857}, {1.9520573204305416`, 1.7604918558759635`}, {
         1.9521760635531105`, 1.7144659866581078`}, {1.9522653867169861`, 
         1.6800010448946072`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[
        0.26195085669197343`, 0.46292962308414337`, 0.8050940960684285], 
        ArrowBox[{{1.9522861203342368`, 1.6720010717623326`}, {
         1.9522960745922482`, 1.6681602659984607`}, {1.9524342824603884`, 
         1.6151051376076109`}, {1.9524442943275089`, 1.6112715505980484`}, {
         1.9524544108189021`, 1.607399465232683}, {1.95253724696913, 
         1.57581201498209}, {1.9526277727645707`, 1.5414199313894115`}, {
         1.9528272791379868`, 1.4659748354001934`}, {1.9529424531712296`, 
         1.4227239876701445`}, {1.953070014115008, 1.375077469273078}, {
         1.953132193227277, 1.3520021903861779`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[0.5369557357066427, 0.731676128353142, 0.4230402946390609], 
        ArrowBox[{{1.9531537501104972`, 1.3440022194299315`}, {
         1.9532121391934802`, 1.3223334576124341`}, {1.9533710056308062`, 
         1.2637901300916543`}, {1.953546183500534, 1.1997646317499189`}, {
         1.9537416838571804`, 1.1290897690614716`}, {1.9539602055741896`, 
         1.0509948943158176`}, {1.954036608253864, 1.0240034375577696`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.8996981728276507, 0.5187930148938884, 0.20429884473971224`], 
        ArrowBox[{{1.9540592531594059`, 1.016003469607318}, {
         1.954204447525006, 0.9647093598024616}, {1.9543899083918217`, 
         0.8999280541689225}, {1.9545848386189046`, 0.8326693843131945}, {
         1.954788376686019, 0.763392867778582}, {1.9549893800458646`, 
         0.6960048218273154}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.8578031526194093, 0.1345761189469587, 0.13273495292163648`], 
        ArrowBox[{{1.9550134570635354`, 0.6880048580610068}, {
         1.9552147949021204`, 0.6215562619318058}, {1.9554281468062078`, 
         0.5523115144985274}, {1.955636253530146, 0.48608206628261785`}, {
         1.9558356518188897`, 0.4241262037581405}, {1.9560208677205477`, 
         0.36800644523269405`}}]}}, 
      {Arrowheads[{{0.008127048910327443, 1.}}], 
       {RGBColor[0.8479099441323502, 0.680056973119947, 0.24238261080676857`],
         ArrowBox[{{1.956047841564715, 0.36000649070976054`}, {
         1.9561992611266499`, 0.31522241322437894`}, {1.9563590908840958`, 
         0.2692791374213135}, {1.9565008508012003`, 
         0.2299744977790372}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {RGBColor[0.310025505103808, 0.11942851748290917`, 0.6662639683288814],
         ArrowBox[{{1.1484722217109162`, -2.}, {
         1.1499056003819261`, -1.9791991862374072`}, {
         1.1530155575731933`, -1.9360195794918154`}, {
         1.15684180545897, -1.8853518378759375`}, {
         1.1609480710622606`, -1.8339178199115531`}, {
         1.1661348137656544`, -1.7724721617657133`}, {
         1.1729372845533732`, -1.6971816982746948`}, {
         1.174455581372969, -1.6810656589388089`}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {RGBColor[
        0.24515232861285888`, 0.33932830023637794`, 0.8085138245399077], 
        ArrowBox[{{1.1752059411499174`, -1.6731009266642665`}, {
         1.1770967596361133`, -1.6530307370233057`}, {
         1.1821029491291541`, -1.6027349903003518`}, {
         1.1865389334369931`, -1.5613265612282725`}, {
         1.1917309403342358`, -1.5151369451483199`}, {
         1.1979533322535838`, -1.4630545548568767`}, {
         1.2054804716277396`, -1.4039678031503262`}, {
         1.2122444789469828`, -1.3552816701035666`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[
        0.37714568449320246`, 0.6640935053456072, 0.6212696806041695], 
        ArrowBox[{{1.213345352354117, -1.3473577772634617`}, {
         1.214905619229632, -1.3361272511707902`}, {
         1.2268220358321895`, -1.2577834600603905`}, {
         1.240811471169495, -1.1742107371101809`}, {
         1.2493012425929204`, -1.1278349982220865`}, {
         1.2590292231847808`, -1.0781296323391414`}, {
         1.2687184922885504`, -1.0322552760762567`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.7550197705917273, 0.7305291820628166, 0.27777417911060404`], 
        ArrowBox[{{1.2703814556622088`, -1.0244301050413838`}, {
         1.2832188136648872`, -0.9683654551244831}, {
         1.298170583345516, -0.9083009400090667}, {
         1.3155131112910323`, -0.8450816835058983}, {
         1.3297671478356938`, -0.7976986707359255}, {
         1.3455770737942063`, -0.7491798513706662}, {
         1.3571021818809335`, -0.7166387086579366}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.9022896230842596, 0.4934408222491198, 0.19952814300667698`], 
        ArrowBox[{{1.3597729837368084`, -0.7090976996109551}, {
         1.3630310271878894`, -0.6998986139183884}, {
         1.3822171460380626`, -0.6502283468873599}, {
         1.4103290059024705`, -0.58466673150976}, {
         1.4414206941367709`, -0.5203860513484195}, {
         1.4468544975200792`, -0.5097724419305524}, {
         1.452362872726871, -0.4992305267045208}, {
         1.4886165970375511`, -0.4387507701052914}, {
         1.499562706624788, -0.4221041506969859}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[0.9016838540668052, 0.5358881344444516, 0.2076076984499194], 
        ArrowBox[{{1.503958065289102, -0.41541977920730644`}, {
         1.5192832084938144`, -0.3921136151064023}, {
         1.5505020699314485`, -0.34859752270029537`}, {
         1.5816311735809494`, -0.30688628657794736`}, {
         1.6125807616541838`, -0.2687847630231175}, {
         1.6428904172018388`, -0.23429864067330422`}, {
         1.6720997232746009`, -0.20343360816600617`}, {
         1.7075134406436192`, -0.16955593381935302`}}]}}, 
      {Arrowheads[{{0.007666243984095946, 1.}}], 
       {RGBColor[0.5481714710693234, 0.7324532253369637, 0.4146403021705461], 
        ArrowBox[{{1.7132942751209523`, -0.16402583863521045`}, {
         1.7260134020114744`, -0.15185839418760125`}, {
         1.7700545590996914`, -0.11409150850111555`}, {
         1.8073187045137558`, -0.08538159422065855}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[
        0.4790623201722174, 0.7183810204314007, 0.48164001308238624`], 
        ArrowBox[{{-1., -0.9453925987511991}, {-0.9639061554146252, \
-0.9112937871190177}, {-0.9323701473410769, -0.8815047421896269}, \
{-0.8981838307341106, -0.8492162605952096}, {-0.845798194531244, \
-0.7997491090840749}, {-0.7872248091138367, -0.7444575109117294}, \
{-0.7673364588485648, -0.7256935481461358}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.8869252939394846, 0.5936483920861075, 0.21986375828257085`], 
        ArrowBox[{{-0.7615175094440124, -0.7202035729342374}, \
{-0.7322808063553641, -0.6926197662923137}, {-0.6727368048864801, \
-0.6364767517846911}, {-0.6638022033293411, -0.6280547804790615}, \
{-0.6547827593713713, -0.6195539849853439}, {-0.5990219162837968, \
-0.5670599452914173}, {-0.5418144702885702, -0.5132800556069633}, \
{-0.5285513251341935, -0.5008255814796694}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.862507849355131, 0.17133343291717085`, 0.13916411556612837`], 
        ArrowBox[{{-0.5227194777735074, -0.49534930935698784`}, \
{-0.487289457425981, -0.4620795029414143}, {-0.4331812725551424, \
-0.4113860453474198}, {-0.380633880899798, -0.36230521973126584`}, \
{-0.33079124768369195`, -0.3159425629992386}, {-0.28875080323494084`, \
-0.2770421225422886}}]}}, 
      {Arrowheads[{{0.015957018615859343`, 1.}}], 
       {RGBColor[0.8868657209638581, 0.613712251527604, 0.2238371523386657], 
        ArrowBox[{{-0.2828741542772554, -0.2716139688643968}, \
{-0.24209356103352353`, -0.23413983140921793`}, {-0.1948649093722028, \
-0.1911421344720038}, {-0.1545179715724322, -0.1549146275929757}, \
{-0.09290015651690366, -0.10106237451040505`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.24910346238437414`, 0.2585844329585543, 0.7806205317955105], 
        ArrowBox[{{-1., 1.5512126904872199`}, {-0.9988097825363901, 
         1.549367573446868}, {-0.9592765318660401, 
         1.488087535475681}, {-0.935916025813534, 
         1.4518794006513085`}, {-0.9091922204016782, 
         1.4104624267091468`}, {-0.8809914044237875, 
         1.3667628334271846`}, {-0.8482836939532018, 
         1.3160871843884057`}, {-0.8264938055298057, 1.2823342805807993`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[0.337041005442901, 0.6246515229456006, 0.6859485743363716], 
        ArrowBox[{{-0.8221548474099694, 
         1.2756131614452457`}, {-0.8097417071495168, 
         1.2563849983165387`}, {-0.7878091786921191, 
         1.222417895805912}, {-0.7637081148251829, 
         1.1850992628217107`}, {-0.7377664041047867, 
         1.1449409409382498`}, {-0.709092233678498, 
         1.100565223147569}, {-0.677287941203346, 
         1.0513652856264346`}, {-0.6484898746466512, 1.00683728816472}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[0.7583109671971864, 0.7292792552252395, 0.2767934503757908], 
        ArrowBox[{{-0.6441453710393438, 
         1.0001197522767555`}, {-0.6419558643363603, 
         0.9967343045516134}, {-0.6369812748037776, 
         0.9890441074756892}, {-0.6319365306169242, 
         0.9812461449267698}, {-0.6042542451526145, 
         0.938482825961303}, {-0.5745719467637516, 
         0.8926608514587103}, {-0.5439420426576209, 
         0.8454007462420958}, {-0.511416927116955, 
         0.7952643795974377}, {-0.47720444936323647`, 
         0.7425939870240479}, {-0.47006173934926804`, 0.7316149226530287}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.8767646978194661, 0.28059622933068273`, 0.15849779776736148`], 
        ArrowBox[{{-0.4656991200652112, 
         0.7249091376145433}, {-0.44151245861794836`, 
         0.6877318040212382}, {-0.40481221387101496`, 
         0.631435463619667}, {-0.36757497411236034`, 
         0.5744625988499918}, {-0.3417638942984309, 
         0.5350646564746755}, {-0.31617759684498514`, 
         0.49610827788302947`}, {-0.2910786421328435, 
         0.45801275916513884`}, {-0.2904970314916756, 0.4571333735078761}}]}}, 
      {Arrowheads[{{0.019381108942445144`, 1.}}], 
       {RGBColor[
        0.8798906864106534, 0.3038975008981247, 0.16269097465885596`], 
        ArrowBox[{{-0.2860838681591585, 
         0.450460743636489}, {-0.2667295905428262, 
         0.42119739641108783`}, {-0.220819486335449, 
         0.3522423393251929}, {-0.17952386343542226`, 
         0.29091350768671986`}, {-0.14345019199321118`, 
         0.2381068871174531}, {-0.11248085713867945`, 
         0.19352305588476057`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[
        0.24920858268314997`, 0.2564362345063146, 0.7798784280256327], 
        ArrowBox[{{3., 1.5525767347570665`}, {2.9974867201285167`, 
         1.5486771481112955`}, {2.9739689152044013`, 1.5121903910020125`}, {
         2.9468539925597286`, 1.4701261218073862`}, {2.9180669149540357`, 
         1.4254717823629723`}, {2.8842137430673973`, 1.3729658213132614`}, {
         2.8435588872132933`, 1.3099223368813397`}, {2.8266004540298866`, 
         1.283629534558629}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[0.3355451338847144, 0.6236842828314142, 0.6886389604354365], 
        ArrowBox[{{2.822264281365141, 1.2769066180321866`}, {
         2.820032251461194, 1.273446019968193}, {2.7938038418680318`, 
         1.2327876882214566`}, {2.7709597169591147`, 1.1973828973731482`}, {
         2.745841274485254, 1.1584613506447288`}, {2.718089446482894, 
         1.1154716537057712`}, {2.6873451649884808`, 1.0678624122258484`}, {
         2.6830065567105867`, 1.0611448057704342`}, {2.67860670642836, 
         1.0543327831132572`}, {2.6506046425258742`, 1.0109997337136083`}, {
         2.6487053925058857`, 1.0080622307700098`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[0.7550136191863721, 0.72854343036485, 0.27808610672585343`], 
        ArrowBox[{{2.644361779988458, 1.0013441186618024`}, {
         2.6201241340816375`, 0.9638566075664377}, {2.5883708862427968`, 
         0.9147663855050272}, {2.5540721596147495`, 0.8617819716151371}, {
         2.5173291095917074`, 0.8050828934395222}, {2.478242891567881, 
         0.7448486785209377}, {2.470388862035567, 0.7327675459428651}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.8771612006229622, 0.2830826575047833, 0.15899678614181872`], 
        ArrowBox[{{2.466028450464531, 0.7260603251375558}, {
         2.4373171269500604`, 0.6818963320632827}, {2.3950554371450354`, 
         0.6170428592704567}, {2.366094504333917, 0.5727128303270006}, {
         2.3375130290217143`, 0.5290890008233852}, {2.309311011208426, 
         0.4861713707596104}, {2.2908989312544383`, 0.45823719695107845`}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {RGBColor[0.8794560008507758, 0.3002259786055503, 0.1620776602944093], 
        ArrowBox[{{2.286496271001706, 0.4515576323919913}, {
         2.2814884508940523`, 0.44395994013567625`}, {2.2381625921496737`, 
         0.37859379306681173`}, {2.198413755421643, 0.3191742306202209}, {
         2.1626534653215965`, 0.26630537614775734`}, {2.131293246461173, 
         0.22059135300127497`}, {2.107427910670755, 
         0.18636351453047642`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[
        0.24560661156331917`, 0.33004474660856065`, 0.8053067837109363], 
        ArrowBox[{{0.9490670830846895, 1.6701855375310537`}, {
         0.9473367265004782, 1.6145712362431999`}, {0.9453430553853657, 
         1.5507012385625507`}, {0.9426964727867522, 1.4746164346795534`}, {
         0.9406923441204027, 1.424835250181229}, {0.9382817735198955, 
         1.3691097733428597`}, {0.9373923839733909, 
         1.3504031442447535`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[0.3624997137464385, 0.6507332793913818, 0.6447047291104189], 
        ArrowBox[{{0.9370124604555939, 1.3424121707045253`}, {
         0.9352949298641835, 1.3062871590440723`}, {0.9315619820322203, 
         1.2352145621644943`}, {0.9293230671826889, 1.196301174573254}, {
         0.9267123225541836, 1.1547585999695062`}, {0.9237297481467044, 
         1.110586838353251}, {0.9203753439602512, 1.0637858897244883`}, {
         0.9171753662830534, 1.0230433635360736`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[0.6901085184317152, 0.742763769730328, 0.30827627253400414`],
         ArrowBox[{{0.9165489636602628, 1.0150679250055499`}, {
         0.9160437548782772, 1.0086355419994617`}, {0.9109195770809303, 
         0.9501516026693307}, {0.9048035402071994, 0.888691235240627}, {
         0.8974963738960738, 0.8246116032198828}, {0.8887167866342021, 
         0.758725268977376}, {0.8790535656291248, 0.697369300865958}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.8546570355284292, 0.6772407750218093, 0.23967966655891804`], 
        ArrowBox[{{0.877738282256908, 0.6894789218353788}, {
         0.8649168439037304, 0.6213441991944921}, {0.848919536866589, 
         0.5523705866023582}, {0.8284255057325159, 0.48285549888661955`}, {
         0.8038569478363115, 0.417846221110013}, {0.7873036307940496, 
         0.383757913099026}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[
        0.7318053294937363, 0.7361816852449503, 0.28770242158918047`], 
        ArrowBox[{{0.7838090586361789, 0.37656152751781685`}, {
         0.7748279872803142, 0.3580667735137857}, {0.740952748166863, 
         0.3042411763391846}, {0.7360965784704084, 0.2974383991674993}, {
         0.7311512148536585, 0.29074626871290526`}, {0.7057975791050821, 
         0.26235476664047663`}, {0.6785638497567472, 0.23612090770297278`}, {
         0.6208916921556309, 0.18796085156765374`}, {0.563360315575754, 
         0.151432975350099}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.6413944012925846, 0.7433275083198297, 0.33799935214960247`], 
        ArrowBox[{{0.5565295875874476, 0.14728135493138145`}, {
         0.4920900019504595, 0.11518277950364422`}, {0.4248072360824988, 
         0.08843959223297719}, {0.36102950490525404`, 0.06729638864866927}, {
         0.30341229465937747`, 0.05074392169209199}, {0.25644633952639084`, 
         0.03877553189145776}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[
        0.29266885888446037`, 0.15044274877514194`, 0.6963797575647754], 
        ArrowBox[{{2.1994536659523565`, -2.}, {
         2.1937409445804925`, -1.9471084567803458`}, {
         2.1865305650216054`, -1.880492230241337}, {
         2.182240749964549, -1.8409311498310998`}, {
         2.177323651332009, -1.7956584091195227`}, {
         2.1693268634747596`, -1.7222118505036035`}, {
         2.1690269873221135`, -1.719461312965006}, {
         2.1687246730467047`, -1.716688736618629}, {
         2.1650964412880613`, -1.6834647198419506`}, {
         2.1649218599984423`, -1.681868675694823}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {RGBColor[
        0.25891393662312884`, 0.44564913180047455`, 0.806961687554373], 
        ArrowBox[{{2.164051978527299, -1.67391610967962}, {
         2.161073260778912, -1.6466842967021893`}, {
         2.152032023684305, -1.5642086252641287`}, {
         2.1466491988723044`, -1.5152723951239095`}, {
         2.1405368376072165`, -1.4598542012998497`}, {
         2.133504982011645, -1.3963321994954985`}, {
         2.1290045017388524`, -1.3558412083453333`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[
        0.5177029096322797, 0.7265859483537236, 0.44366132381536927`], 
        ArrowBox[{{2.1281207622102474`, -1.347890170397645}, {
         2.1253636742081943`, -1.323084545414405}, {
         2.1186934926323295`, -1.263325631593446}, {
         2.1112235532235823`, -1.1967632790890397`}, {
         2.102833618959541, -1.1224236411053394`}, {
         2.0934034528177916`, -1.0393328708464993`}, {
         2.092326029844662, -1.029898551264678}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[
        0.9015128660760664, 0.5478695669961592, 0.20988828215673971`], 
        ArrowBox[{{2.0914183099302783`, -1.0219502153031683`}, {
         2.0857312971574427`, -0.9721525988582502}, {
         2.0775571800903982`, -0.9011215527969385}, {
         2.0688941813261534`, -0.8264771442257806}, {
         2.059755380574202, -0.7484567847079916}, {
         2.0545045694450024`, -0.7040867221548708}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.8580690178138627, 0.13665329649425395`, 0.1330982687042824], 
        ArrowBox[{{2.053564399493625, -0.6961421592051216}, {
         2.0523492271007284`, -0.6858737885174357}, {
         2.0450389339450528`, -0.6247801034141438}, {
         2.0377920216073715`, -0.564907198768511}, {
         2.0307384381512037`, -0.5073595740108042}, {
         2.0239530314563927`, -0.4527588461838844}, {
         2.017506378910639, -0.4016378117631312}, {
         2.0145450813450396`, -0.37853113612753114`}}]}}, 
      {Arrowheads[{{0.0010123858829499872`, 1.}}], 
       {RGBColor[0.8620284324486944, 0.6550196726970617, 0.235187735537943], 
        ArrowBox[{{2.0130165154495776`, -0.3585213961292815}, {
         2.0119806798153883`, -0.3585213961292815}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {RGBColor[
        0.2926145566709818, 0.15053978027461606`, 0.6964739781875557], 
        ArrowBox[{{-0.19945595945428493`, -2.}, {-0.19895408258662894`, \
-1.995346653351408}, {-0.19315880591154228`, -1.9417013510391858`}, \
{-0.18602555618570707`, -1.875809963364057}, {-0.18179265306808373`, \
-1.8367804825172067`}, {-0.17695241495996966`, -1.79222232653799}, \
{-0.16886092191812976`, -1.7179188611107314`}, {-0.1685572380268683, \
-1.7151339359610214`}, {-0.1682510625690442, -1.7123264958506925`}, \
{-0.16492438057519318`, -1.6818686510065677`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.2589037782040386, 0.44559132900403414`, 0.8069679345995944], 
        ArrowBox[{{-0.1640547031557071, -1.6739160626941605`}, \
{-0.16085043354685036`, -1.644625389450259}, {-0.15216341517104884`, \
-1.5653821973956892`}, {-0.1470293634773464, -1.5187009715113078`}, \
{-0.14123257621955035`, -1.4661291970104917`}, {-0.1346094237249903, \
-1.4062672658109334`}, {-0.1290092258962205, -1.355840939008477}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {RGBColor[0.5160812981757459, 0.728217552907062, 0.4419068599729157], 
        ArrowBox[{{-0.12812619849061446`, -1.3478898219422435`}, \
{-0.126996276320996, -1.3377155698303251`}, {-0.12054156190836318`, \
-1.2798263711776536`}, {-0.11331501516571352`, -1.2153468055454844`}, \
{-0.1051999817725, -1.143324863305815}, {-0.09607980740817566, \
-1.0628085348306442`}, {-0.09232926782278696, -1.0298984478759032`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[0.8967422353747152, 0.5417769668440539, 0.2091684660965738], 
        ArrowBox[{{-0.09142342542738476, -1.0219498977216492`}, \
{-0.08833998277492167, -0.9948934266453681}, {-0.08004851196131091, \
-0.9226895007964137}, {-0.07120877441040364, -0.8463533528497114}, \
{-0.061824149565260125`, -0.7660415783711914}, {-0.05450931797385772, \
-0.7040864330428817}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.8578820610621634, 0.1351926225322349, 0.13284278457179094`], 
        ArrowBox[{{-0.053566205197240084`, -0.6961422206735308}, \
{-0.04614401135483806, -0.6339858985617899}, {-0.03831773594514704, \
-0.5692380906113408}, {-0.030655640404287317`, -0.5066793688678826}, \
{-0.023308178010840626`, -0.4475815759084959}, {-0.016388048970775157`, \
-0.3928466240580837}, {-0.01454576311894313, -0.37853132561347635`}}]}}, 
      {Arrowheads[{{0.0017472704325632558`, 1.}}], 
       {RGBColor[
        0.8591763062976656, 0.6529561591866658, 0.23572363194308413`], 
        ArrowBox[{{-0.01263804482189732, -0.3497582761864372}, \
{-0.010842858699687626`, -0.3497582761864372}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[0.2568139928046892, 0.4337001637578138, 0.8082530739285201], 
        ArrowBox[{{3., -1.3600479323985477`}, {
         2.9729990712765733`, -1.3233512645652612`}, {
         2.9347635930668914`, -1.271391683990372}, {
         2.889029787526278, -1.209252535967308}, {
         2.8626765357919677`, -1.1734516095327947`}, {
         2.833425098435532, -1.1337195302034322`}, {
         2.8103113153125237`, -1.102330642654651}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.49958187930928005`, 0.7252730879699767, 0.45717637739159606`], 
        ArrowBox[{{2.8055677012325226`, -1.0958887387854508`}, {
         2.804921936169541, -1.0950117794907743`}, {
         2.773414137463769, -1.0522329878491468`}, {
         2.738468863880065, -1.004802134954895}, {
         2.6996532769802832`, -0.9521382004843651}, {
         2.694176959186864, -0.9447092943134093}, {
         2.6886235056801926`, -0.9371762827681551}, {
         2.655117159668039, -0.8917516209699753}, {
         2.618987532577599, -0.8428013065299934}, {
         2.615677929945724, -0.8383196009564702}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.8970206414797868, 0.5723427580685158, 0.21492174491552635`], 
        ArrowBox[{{2.610925552792036, -0.831884159138762}, {
         2.581654237327042, -0.7922463438915913}, {
         2.5419136057562515`, -0.7384820848563491}, {
         2.500154712001092, -0.6820612517123613}, {
         2.4567666301974316`, -0.623536566747723}, {
         2.420491950988078, -0.574717015825633}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[
        0.8610159175125387, 0.15967712216201785`, 0.1371253290067963], 
        ArrowBox[{{2.415720619301999, -0.5682956145812454}, {
         2.4125339807940014`, -0.5640069409305803}, {
         2.3682413842395347`, -0.50457128522908}, {
         2.340049080612208, -0.46694510826725244`}, {
         2.3125008926697146`, -0.4302814857316508}, {
         2.2774722634675544`, -0.38382823270339794`}, {
         2.244627730056503, -0.34051970864916126`}, {
         2.223356317343802, -0.312571684609725}}]}}, 
      {Arrowheads[{{0.008614068544619803, 1.}}], 
       {RGBColor[0.8739611177967492, 0.6417560945545395, 0.2301325071964938], 
        ArrowBox[{{2.2185111889132627`, -0.3062057808646483}, {
         2.2130859707347534`, -0.29907771042945686`}, {
         2.1841497595916035`, -0.2613687638788168}, {
         2.134186211890803, -0.19718846840627344`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[
        0.3042273675695449, 0.12978908923618726`, 0.6763244077557073], 
        ArrowBox[{{0.640462506989779, -2.}, {
         0.6383020929594303, -1.9830023411077542`}, {
         0.6309669504159916, -1.9275303545847637`}, {
         0.6215389526229553, -1.859007786731152}, {
         0.6156504827223561, -1.8177589634176359`}, {
         0.6086812255304578, -1.770295226142947}, {
         0.6010947447400522, -1.720099009248216}, {
         0.5953152680501475, -1.6832123686667764`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[
        0.24913449483234412`, 0.3802582616276725, 0.8105719374119412], 
        ArrowBox[{{0.5940769192936205, -1.6753087940098754`}, {
         0.5918606293726951, -1.6611636569803858`}, {
         0.5802846889095798, -1.590432086715933}, {
         0.5733404494819377, -1.5494821565940913`}, {
         0.5653582492127153, -1.5037671473444238`}, {
         0.5529800931526385, -1.4356276492378515`}, {
         0.5385475637730001, -1.3601818591910328`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[0.43170435877531244`, 0.702244997282163, 0.5383290365400941],
         ArrowBox[{{0.5370321655520016, -1.3523267170627538`}, {
         0.536388639454909, -1.3490457130176277`}, {
         0.5352099482999076, -1.343060779938935}, {
         0.5264166248044051, -1.299904836164765}, {
         0.5164859389616568, -1.252749732749494}, {
         0.5058565719958849, -1.2033480358733524`}, {
         0.4938298427840655, -1.1494531520754696`}, {
         0.4801686715905451, -1.090726008752283}, {
         0.46782066469781736`, -1.0399287117321172`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[0.8633810779388161, 0.6631525977986225, 0.2357402651711957], 
        ArrowBox[{{0.4659310213022587, -1.0321550865908062`}, {
         0.46463597867967027`, -1.0268275333002308`}, {
         0.4470064491621495, -0.9578033825249971}, {
         0.42705476814869164`, -0.8836992132322664}, {
         0.4124502796023909, -0.8319259390847528}, {
         0.3968467106105177, -0.7790145505556806}, {
         0.3802440611730723, -0.72496504764505}, {
         0.3799297476070468, -0.7239795640075415}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.8693048312805104, 0.22443755688419662`, 0.14845247244535925`], 
        ArrowBox[{{0.37749884753846386`, -0.7163578368504883}, {
         0.3626423312900546, -0.6697774303528607}, {
         0.33593654176955484`, -0.5901659752990656}, {
         0.30825808303199626`, -0.5128572493997401}, {
         0.280406252527154, -0.439750545383507}, {
         0.27032159284287294`, -0.4149312949833302}}]}}, 
      {Arrowheads[{{0.01668330270027004, 1.}}], 
       {RGBColor[
        0.8966208155470198, 0.5336533275587177, 0.20764367998095135`], 
        ArrowBox[{{0.26731010505060004`, -0.40751975389682255`}, {
         0.25318034770480347`, -0.37274515597898894`}, {
         0.22721276649307265`, -0.31262592451380355`}, {
         0.20313590682008995`, -0.2601776943155687}, {
         0.17764897069783964`, -0.20797598907251222`}, {
         0.15540798883782853`, -0.1653182562606309}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[0.250263504465691, 0.23487825410786398`, 0.7724311372467191],
         ArrowBox[{{-1., -1.5826204363198502`}, {-0.9700020989244269, \
-1.535178474652369}, {-0.9442873902345662, -1.4945145241722497`}, \
{-0.9142576806572694, -1.4470318711694432`}, {-0.8784659028381223, \
-1.3904462948883052`}, {-0.857864873543737, -1.3578810122636833`}, \
{-0.834975224956714, -1.321702365374333}, {-0.8289463216358122, \
-1.3121751773063466`}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {RGBColor[
        0.31818301544248423`, 0.6002287203142611, 0.7184092824253968], 
        ArrowBox[{{-0.8246684285472918, -1.3054150271065958`}, \
{-0.7978624191304575, -1.2630547702782948`}, {-0.7535836372282586, \
-1.1931055393971717`}, {-0.7503277213278351, -1.1879628931078903`}, \
{-0.7470296472404608, -1.1827538218336184`}, {-0.7246131447511961, \
-1.1473578338105215`}, {-0.7001309732268987, -1.1087111351754622`}, \
{-0.6744795338481274, -1.0682276935941464`}, {-0.6534601799362171, \
-1.035067603836074}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[0.7191445485673356, 0.7379104205230294, 0.29416478782154], 
        ArrowBox[{{-0.6491771511106149, -1.0283107063173114`}, \
{-0.646489558760409, -1.024070766120318}, {-0.6159568434092474, \
-0.9759282598245056}, {-0.5826771832401468, -0.9234880817772375}, \
{-0.546601072997247, -0.8666930422354173}, {-0.5076790074246874, \
-0.8054859514559487}, {-0.47757832613461004`, -0.7582110888276082}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[
        0.8820304830954623, 0.3178723416482815, 0.16542284641467014`], 
        ArrowBox[{{-0.4732785953528688, -0.7514648076865993}, \
{-0.44342583458368473`, -0.7046472453522571}, {-0.40965351226569624`, \
-0.6517814999538065}, {-0.37526377981121556`, -0.598073495020186}, \
{-0.3407773528096596, -0.5443704774906253}, {-0.3067149468504454, \
-0.49151969430435416`}, {-0.3005955762179888, -0.48205763475432134`}}]}}, 
      {Arrowheads[{{0.014681843236295506`, 1.}}], 
       {RGBColor[
        0.8741253498318129, 0.26112362840694814`, 0.15497149940450414`], 
        ArrowBox[{{-0.296251136696667, -0.47534005741977753`}, \
{-0.28095707719754187`, -0.4516916611329241}, {-0.2558916670497359, \
-0.4130772080084394}, {-0.23182348460383329`, -0.3761692554929092}, \
{-0.20905729805663964`, -0.3414607241483421}, {-0.1675633453191589, \
-0.27881779419799496`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[
        0.3539137844249759, 0.11522447430701371`, 0.6277349322579936], 
        ArrowBox[{{-0.8271219832773837, 2.}, {-0.8142431071697396, 
         1.968910059628705}, {-0.7952713808597234, 
         1.9231174772295354`}, {-0.7719765354662697, 
         1.8668994909974972`}, {-0.7581694018295562, 
         1.8335834201307066`}, {-0.7423815255540329, 
         1.7954931975498607`}, {-0.7250768146436222, 
         1.7537504677869074`}, {-0.7244488736326731, 
         1.7522358654160337`}, {-0.7238175541112096, 
         1.7507131246317538`}, {-0.7120865673942787, 
         1.7224219753561218`}, {-0.7046053038764487, 1.7043825752678574`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[
        0.24868037109434696`, 0.26723056567485004`, 0.7836073730144569], 
        ArrowBox[{{-0.701540655094109, 
         1.6969928575573556`}, {-0.6990245282322755, 
         1.6909257782431104`}, {-0.6694514286852762, 
         1.6196330492709636`}, {-0.6515957801508092, 
         1.576604008134132}, {-0.6310509553174003, 
         1.527109948441907}, {-0.6068733530242345, 
         1.468892555771325}, {-0.578848499230563, 1.4014482256628986`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[
        0.34311238079672535`, 0.6317933776816999, 0.6761364231825371], 
        ArrowBox[{{-0.5757775502295192, 
         1.3940611239512215`}, {-0.5581713237029741, 
         1.3517158175850301`}, {-0.535481723215923, 
         1.2971886518855076`}, {-0.5095543650025653, 
         1.2349319375965866`}, {-0.4798930434161225, 
         1.1637655937139997`}, {-0.46351186562844815`, 
         1.1245032303799747`}, {-0.4527183944601749, 1.098669147750202}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[0.774300949775551, 0.7260063031187297, 0.26950133914831614`],
         ArrowBox[{{-0.44963434659043644`, 
         1.09128750506465}, {-0.44602215880705065`, 
         1.0826417639295327`}, {-0.4273641050315006, 
         1.0380478511688604`}, {-0.4074778863813688, 
         0.9905881489041439}, {-0.38630368493622586`, 
         0.9401293139415701}, {-0.3637816827756425, 
         0.8865380030873252}, {-0.33985206197918943`, 
         0.829680873147596}, {-0.325756447397789, 0.7962380431603805}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.8741329045150598, 0.26014107695022654`, 0.15490882676494228`], 
        ArrowBox[{{-0.3226492910494729, 
         0.7888660977300942}, {-0.31445500462643733`, 
         0.7694245809285688}, {-0.2878816249399285, 
         0.7065341077933038}, {-0.260773969285177, 
         0.6426727596617345}, {-0.23361180231774767`, 
         0.579040775447452}, {-0.20688807305474233`, 
         0.5168244893361412}, {-0.1972174649193889, 0.49447506716828055`}}]}}, 
      {Arrowheads[{{0.009384341196712291, 1.}}], 
       {RGBColor[
        0.8826310658671279, 0.31955355393522256`, 0.16603254300708284`], 
        ArrowBox[{{-0.19404051712076076`, 
         0.4871329283324377}, {-0.18107377313543743`, 
         0.45716591577082616`}, {-0.15662452900205262`, 
         0.4011557970879169}, {-0.13387134519651933`, 
         0.3495670532653487}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[
        0.9013527493759961, 0.5590892288800416, 0.21202386802912934`], 
        ArrowBox[{{-1., 0.2023700617286978}, {-0.9706553587931905, 
         0.19643576110637345`}, {-0.915234178403668, 
         0.18522995021434907`}, {-0.8478559756754901, 
         0.17161050865619565`}, {-0.7777001039627646, 
         0.15743536810951486`}, {-0.7647594520114279, 
         0.15482118288608138`}, {-0.751764480944536, 
         0.15219632102081132`}, {-0.6863386890575562, 
         0.13899356787079586`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[0.8625552387822266, 0.1717036816597504, 0.1392288751779676], 
        ArrowBox[{{-0.6784967659145097, 
         0.13741108835479873`}, {-0.6762796252224689, 
         0.1369636751800918}, {-0.6019385695204205, 
         0.12198032663554384`}, {-0.5369022955405713, 
         0.1088845942801869}, {-0.4746516966467296, 
         0.09637480902383641}, {-0.4160325702714228, 
         0.08462640923387288}, {-0.364764189140286, 
         0.07438863695641026}}]}}, 
      {Arrowheads[{{0.013500103347952506`, 1.}}], 
       {RGBColor[
        0.8598928418502244, 0.6668116428638134, 0.23717037210117506`], 
        ArrowBox[{{-0.3569181963608102, 
         0.07282646360241916}, {-0.3124952999382481, 
         0.06399668194121005}, {-0.2681155011088824, 
         0.05522855601043375}, {-0.1992750164365703, 
         0.04176713291507758}, {-0.14493818762045374`, 
         0.03134263049093727}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[
        0.31070088989825295`, 0.11822168639575925`, 0.6650920975731153], 
        ArrowBox[{{1.1289558726000166`, 2.}, {1.129279033785389, 
         1.994551050656829}, {1.1325795920090052`, 1.9425591806194864`}, {
         1.1368148014915875`, 1.879411159791188}, {1.1425188122604002`, 
         1.800025894387621}, {1.146168416322776, 1.751923997057118}, {
         1.1506876486168287`, 1.6957512941888773`}, {1.1519815215545917`, 
         1.6808365248613544`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[0.2471342634677519, 0.3366410467827278, 0.8038502405436639], 
        ArrowBox[{{1.1526729336882453`, 1.6728664590359401`}, {
         1.1567379333290357`, 1.626008278306327}, {1.1648392239574756`, 
         1.5403271517295065`}, {1.170004685764713, 1.4895497230592922`}, {
         1.1762737701647388`, 1.4319279419952715`}, {1.1837938748849486`, 
         1.3661285679965935`}, {1.1852563404859708`, 1.3545469851298733`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.37272561423433614`, 0.6618439794106294, 0.6277597256666186], 
        ArrowBox[{{1.1862585823586504`, 1.3466100139677328`}, {
         1.1934007833082108`, 1.2900493727531428`}, {1.204809084330446, 
         1.2108932092397902`}, {1.211714388795484, 1.1669884655784422`}, {
         1.2196174392364922`, 1.1199136782137686`}, {1.2287347119153542`, 
         1.0695251243607662`}, {1.2363533542085006`, 1.0306329303516288`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[
        0.7400909542290788, 0.7335983794962151, 0.28463194484511173`], 
        ArrowBox[{{1.2378912551033165`, 1.022782143076602}, {
         1.2392826830939534`, 1.0156790812344318`}, {1.2514727144995734`, 
         0.9583820450387498}, {1.2656873522853933`, 0.8977445792553602}, {
         1.2861411545800912`, 0.8203195079769015}, {1.2996517211627623`, 
         0.7745090440321997}, {1.314634919052636, 0.7278414230896669}, {
         1.319614758225671, 0.713644572056684}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[0.9017013163365165, 0.534664522155408, 0.20737479222290392`],
         ArrowBox[{{1.3222627440266583`, 0.7060955210436248}, {
         1.3311834699162644`, 0.680663732554032}, {1.3493900954202003`, 
         0.6333230598300242}, {1.3781945585342616`, 0.5666382593548863}, {
         1.4103866458522307`, 0.501661448386382}, {1.415810709973937, 
         0.49139740721381503`}, {1.4213150736801794`, 0.4812110912712818}, {
         1.4586280175892123`, 0.4219519934509615}, {1.4608902282946348`, 
         0.4187035557488018}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[
        0.9000011193020498, 0.5643232682083494, 0.21313576196563028`], 
        ArrowBox[{{1.4654620502320734`, 0.41213861521804646`}, {
         1.4895572593782154`, 0.37753892667261807`}, {1.5212663146235073`, 
         0.3361231312905042}, {1.553004371211355, 0.2964124225857932}, {
         1.5848004304843137`, 0.26011188723588796`}, {1.6161760002427301`, 
         0.22721162460401104`}, {1.646652588286951, 0.19770173405338504`}, {
         1.6758461031882568`, 0.17229782230783144`}}]}}, 
      {Arrowheads[{{0.005498372293965682, 1.}}], 
       {RGBColor[0.586650842418647, 0.7364800355502099, 0.3837604030874679], 
        ArrowBox[{{1.6818810792557284`, 0.16704624503380747`}, {
         1.7035339006047627`, 0.1482041712221163}, {1.750390878496916, 
         0.11190737921267084`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[0.3011118547093976, 0.1353561345753279, 0.6817301830116046], 
        ArrowBox[{{1.4469205551075455`, -2.}, {
         1.4502840417903697`, -1.974759681749849}, {
         1.4592722258251092`, -1.9093023092521424`}, {
         1.4647544291077985`, -1.8703523528953565`}, {
         1.4711758856233221`, -1.825677644071788}, {
         1.4798008818509387`, -1.7672354305770084`}, {
         1.480122696936566, -1.765083608194407}, {
         1.4804469800296023`, -1.7629176393446124`}, {
         1.4855807649135624`, -1.7292389793566603`}, {
         1.4914181620860796`, -1.6916664967039388`}, {
         1.4927493936772773`, -1.6833066108061097`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[
        0.2508894299067606, 0.39998858913736185`, 0.8118964570190482], 
        ArrowBox[{{1.4940074659618612`, -1.6754061516975032`}, {
         1.5049828208148082`, -1.6064829719401246`}, {
         1.5134856463500315`, -1.5550189146871825`}, {
         1.5235395998432792`, -1.4958488271505415`}, {
         1.535759543198655, -1.426549222899702}, {
         1.547956143775705, -1.359997846755953}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {RGBColor[0.4570401315758573, 0.7094079323116226, 0.5094634014568218], 
        ArrowBox[{{1.5493982536617474`, -1.352128900252349}, {
         1.550760338320263, -1.3446966155041646`}, {
         1.561825900232248, -1.2863614404533683`}, {
         1.5747440173583351`, -1.220903789832565}, {
         1.5898696513261816`, -1.1471922291385908`}, {
         1.6075577637634464`, -1.0640953238682829`}, {
         1.6132032340975913`, -1.0385698859078965`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[0.879007576423585, 0.6285470239084899, 0.22747181170893113`],
         ArrowBox[{{1.6149308472080024`, -1.0307586534225113`}, {
         1.623050027112265, -0.9940485813348037}, {
         1.6403781798238484`, -0.9190457962782279}, {
         1.659689803603482, -0.8391533618906952}, {
         1.6701355364267187`, -0.7973942740703639}, {
         1.6811324801564511`, -0.7544376713643456}, {
         1.69031559279884, -0.7197905843794989}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.8643989756697782, 0.18610860921642552`, 0.14174841787956544`], 
        ArrowBox[{{1.692365199595142, -0.7120575958252237}, {
         1.6996950330899472`, -0.6844027702155827}, {
         1.719115211234592, -0.6143674646782078}, {
         1.7390158255669637`, -0.5457831886377178}, {
         1.7590445128898589`, -0.4798040456652506}, {
         1.7786980901226892`, -0.41798790687575893`}, {
         1.7829619678226747`, -0.40519812134199157`}}]}}, 
      {Arrowheads[{{0.015682883251053506`, 1.}}], 
       {RGBColor[
        0.8914028310209507, 0.5710300720637634, 0.21518229050461404`], 
        ArrowBox[{{1.7854921188477468`, -0.3976087645978184}, {
         1.7975632465112743`, -0.36140061210606833`}, {
         1.8153419053430593`, -0.31044268567312233`}, {
         1.8318032232174435`, -0.2653514286920306}, {
         1.8468412070665943`, -0.2258682613161283}, {
         1.8725319285724058`, -0.16232896665440608`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {RGBColor[
        0.36264320468793126`, 0.11474464798618397`, 0.6202521131886711], 
        ArrowBox[{{2.8774021471546996`, 2.}, {2.87401871222933, 
         1.9922970555310895`}, {2.8533774715780353`, 1.94530851176478}, {
         2.8276492665039292`, 1.8867478169654321`}, {2.812183310363508, 
         1.8515496908845033`}, {2.794260460088687, 1.810764890296344}, {
         2.778217559370255, 1.774262750849011}, {2.777639259061927, 
         1.7729470326647874`}, {2.777058157779353, 1.7716249482429782`}, {
         2.762458985091148, 1.7384141538045539`}, {2.7486642851304026`, 
         1.7070382930072538`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[
        0.24962787470538828`, 0.24786774218182475`, 0.7769184079913835], 
        ArrowBox[{{2.7454444273635135`, 1.6997148705869163`}, {
         2.7276451353608513`, 1.6592360051562074`}, {2.706606623152814, 
         1.611400652768307}, {2.6815050641194147`, 1.5543464736121984`}, {
         2.651182681309602, 1.4854516633706554`}, {2.622956148251915, 
         1.421353368188389}, {2.616552771842528, 1.4068208002110947`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[0.3302235114698039, 0.6142057616662157, 0.6986652293688157], 
        ArrowBox[{{2.6133270453282513`, 1.3994999608838663`}, {
         2.5888986081155436`, 1.3440592212371505`}, {2.5567319194171554`, 
         1.27111991745093}, {2.538290289337559, 1.2293346392590425`}, {
         2.5182764687710275`, 1.1840056102013032`}, {2.496276254899454, 
         1.1342275750026678`}, {2.484113978443337, 1.1067475760504966`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[0.74444163815684, 0.7316817575518462, 0.2834666942403044], 
        ArrowBox[{{2.480876224543851, 1.099432048066382}, {
         2.4718754449047307`, 1.079095278388091}, {2.4450740387868573`, 
         1.018608720357573}, {2.4158720365458346`, 0.9527679009111144}, {
         2.3845570311776605`, 0.8823279373237936}, {2.351416615678331, 
         0.8080439468706893}, {2.3509478653423175`, 0.8069965660721543}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[
        0.8777131665937522, 0.2888540079110685, 0.15985331390424481`], 
        ArrowBox[{{2.3476798608063416`, 0.7996945015454029}, {
         2.316450790047848, 0.7299159295518015}, {2.2982833484334244`, 
         0.6894104108176891}, {2.2796595542862113`, 0.6479438853671309}, {
         2.260844792741243, 0.6061651438377809}, {2.2421044489335515`, 
         0.564722976867293}, {2.2235967673889308`, 0.5239700542927708}, {
         2.2162746303256258`, 0.5079203186241306}}]}}, 
      {Arrowheads[{{0.006292135022102144, 1.}}], 
       {RGBColor[0.8768328754915292, 0.2811392992390759, 0.1585916945676918], 
        ArrowBox[{{2.212954136554387, 0.5006419725815763}, {
         2.2054799926331747`, 0.4842590459513161}, {2.170944846988679, 
         0.4091515741068525}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[0.3641208890785828, 0.11466342473845896`, 0.618985448896687],
         ArrowBox[{{3., -1.946015865438031}, {
         2.9876637709231426`, -1.9220254889752515`}, {
         2.9517443946058943`, -1.8521795080582306`}, {
         2.9311777982315372`, -1.8121908431720803`}, {
         2.9066226164135585`, -1.7644511676751358`}, {
         2.8763442187093182`, -1.7055917861827508`}, {
         2.8583413414087833`, -1.6705992292212226`}, {
         2.853634339607292, -1.661451122411213}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[
        0.24975678686097225`, 0.24523334239105818`, 0.7760083440193818], 
        ArrowBox[{{2.8499741650707673`, -1.654337535245642}, {
         2.837711993783218, -1.6305058781968607`}, {
         2.807346717349579, -1.5715004190098376`}, {
         2.806218362216979, -1.569308010237226}, {
         2.8050817150346194`, -1.5670995078124166`}, {
         2.7896995252240635`, -1.5372156107753197`}, {
         2.77259918100851, -1.503998359620423}, {
         2.7340265377214688`, -1.429086667892019}, {
         2.7109187635144183`, -1.3842245467028769`}, {
         2.7035011751570854`, -1.3698280261341664`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[
        0.32637199861109234`, 0.6118845114554518, 0.7044384548399263], 
        ArrowBox[{{2.6998370543943597`, -1.3627164708165047`}, {
         2.6845400390362424`, -1.3330270642824644`}, {
         2.6539645626858244`, -1.2737115071300382`}, {
         2.618266532862047, -1.2044951617448543`}, {
         2.590955676700142, -1.151575104656581}, {
         2.5603786351864977`, -1.0923803682029896`}, {
         2.5531163293428762`, -1.0783346623682235`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[
        0.7368586720572363, 0.7324611293161462, 0.28610832403845743`], 
        ArrowBox[{{2.5494420295004323`, -1.0712283608922224`}, {
         2.5260355882610193`, -1.0259589939216358`}, {
         2.4874267158636094`, -0.9513590233500763}, {
         2.455350851678146, -0.8894666459480606}, {
         2.4211395513576868`, -0.8235851314634404}, {
         2.402167550928736, -0.7871330412906477}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {RGBColor[
        0.8797295879508341, 0.29950351500867806`, 0.16225109382471495`], 
        ArrowBox[{{2.3984741374379532`, -0.7800366551127325}, {
         2.3848477651715614`, -0.7538554544300365}, {
         2.346530443389098, -0.6804185893816691}, {
         2.314907909780051, -0.6200152454617905}, {
         2.283223471812833, -0.5597499731195288}, {
         2.2520525360220627`, -0.5007556364377519}, {
         2.249864277022854, -0.49663831468309394`}}]}}, 
      {Arrowheads[{{0.003231529240705719, 1.}}], 
       {RGBColor[
        0.8765482548307804, 0.27779669648867006`, 0.1581243337766055], 
        ArrowBox[{{2.2406165425962614`, -0.4542531291981282}, {
         2.227337554775393, -0.4542531291981282}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {RGBColor[0.8949995296630128, 0.5969303836005103, 0.2197530747450045], 
        ArrowBox[{{3., -0.30307210894845416`}, {
         2.9702450793647106`, -0.29406087432037364`}, {
         2.928929119341185, -0.28155064886589454`}, {
         2.8859420564697773`, -0.26853658554523874`}, {
         2.841283890750487, -0.25501868435840613`}, {
         2.829034930965849, -0.25131122795602884`}, {
         2.8166900519354, -0.2475750248522535}, {
         2.7520408221157284`, -0.22802733151809457`}, {
         2.6937125909482904`, -0.21040054804511002`}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {RGBColor[
        0.862475678359177, 0.17108208421917004`, 0.13912015256977786`], 
        ArrowBox[{{2.68605463289352, -0.20808631416942222`}, {
         2.6860421797419534`, -0.20808255082872368`}, {
         2.622057102383737, -0.18877180811490438`}, {
         2.5589645975178583`, -0.1697513949330488}, {
         2.483355676467644, -0.1469775163620623}, {
         2.4127071665111206`, -0.12576484248110428`}, {
         2.3796282639828914`, -0.1158756048559956}}]}}, 
      {Arrowheads[{{0.008602560654666656, 1.}}], 
       {RGBColor[
        0.8773990359369253, 0.6209661631175305, 0.22591815270470195`], 
        ArrowBox[{{2.3719634612536513`, -0.1135841426324726}, {
         2.348078931661012, -0.10644364610288015`}, {
         2.2905308359300434`, -0.08934420004009527}, {
         2.240003688722412, -0.07444825793240598}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {RGBColor[
        0.29054660202360816`, 0.15423496556127592`, 0.7000621187489662], 
        ArrowBox[{{-0.12096849456865838`, 2.}, {-0.12022087966099419`, 
         1.9895592023709696`}, {-0.11549375351268126`, 
         1.9237228023794264`}, {-0.11267458362873671`, 
         1.884550737922923}, {-0.10943517289559632`, 
         1.83963182761699}, {-0.10474433938734314`, 
         1.774772563613734}, {-0.10456996830701328`, 
         1.7723651933161257`}, {-0.10439431007622602`, 
         1.769940362602504}, {-0.10195382625168936`, 
         1.73631580126305}, {-0.09923141285530004, 
         1.6988840443301394`}, {-0.09791481156545734, 
         1.6808315269641394`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[
        0.26291748312930424`, 0.4532947494546864, 0.7999439902067679], 
        ArrowBox[{{-0.0973329032832269, 
         1.6728527186100635`}, {-0.09306171087258398, 
         1.6142884624745781`}, {-0.0893381609098822, 
         1.5634526699623241`}, {-0.08506208819443038, 
         1.5052729422708646`}, {-0.0800648151996883, 
         1.4376013898406863`}, {-0.07417766439911581, 
         1.3582901231122766`}, {-0.073836437392502, 
         1.3537165518621106`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[0.5257978360840769, 0.7307007339627135, 0.4316450997867133], 
        ArrowBox[{{-0.07324122419336607, 
         1.3457387250121737`}, {-0.06976397763726924, 
         1.2991321124919009`}, {-0.06479077322763792, 
         1.2328974663998602`}, {-0.05916784015720455, 
         1.158497933479795}, {-0.052804967412951834`, 
         1.0748452623753444`}, {-0.049112335905146694`, 
         1.0266497795418372`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.8986346516877514, 0.5284630944202219, 0.20648010284638427`], 
        ArrowBox[{{-0.04850118475558548, 
         1.018673157808773}, {-0.04750157716106761, 
         1.005626480781835}, {-0.04179817041760765, 
         0.9318537807264542}, {-0.03569316391642473, 
         0.8536606818570274}, {-0.029184974391371597`, 
         0.7711807038213789}, {-0.023758551301222026`, 
         0.7032303887062137}, {-0.02346918479472876, 
         0.6996538853019357}}]}}, 
      {Arrowheads[{{0.015528280555227746`, 1.}}], 
       {RGBColor[0.8580866914223024, 0.1367913785877226, 0.1331224204210787], 
        ArrowBox[{{-0.022824031705517805`, 
         0.6916799416420218}, {-0.018265228174019293`, 
         0.635334179489282}, {-0.012804835310214948`, 
         0.5687767165952848}, {-0.007457726283867365, 
         0.5045684308939209}, {-0.0023342300180946253`, 
         0.4440740221172743}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[
        0.8823790801346334, 0.6265262833864769, 0.22649102579980718`], 
        ArrowBox[{{3., 0.3734288153577829}, {2.987217769022128, 
         0.3686585255355545}, {2.949067754179498, 0.3544236701100631}, {
         2.909338244381126, 0.3396022846489277}, {2.868029239627012, 
         0.32419436915214833`}, {2.8251407399171553`, 0.30819992361972504`}, {
         2.8131694488277006`, 0.303735803909524}, {2.8011035933175537`, 
         0.2992367862691944}, {2.74179967558897, 0.2771446155292315}, {
         2.7001607703192128`, 0.2616413840745034}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {RGBColor[0.863551472484925, 0.179487153593181, 0.1405902697303393], 
        ArrowBox[{{2.6926635656343816`, 0.2588499826498163}, {
         2.6812509162311464`, 0.25460076082076577`}, {2.6221582375728216`, 
         0.2326263449091424}, {2.563621332171083, 0.21088099353924633`}, {
         2.487579399431084, 0.18268672429946403`}, {2.417126911273285, 
         0.15665161704283537`}, {2.392617918152466, 0.14761816726879307`}}]}}, 
      {Arrowheads[{{0.009736119994321696, 1.}}], 
       {RGBColor[0.8877019709405932, 0.5741557381075373, 0.2161083246457411], 
        ArrowBox[{{2.3851115528817313`, 0.14485149410011045`}, {
         2.3503459097922956`, 0.13203767962953858`}, {2.290907881664927, 
         0.11026608190290554`}, {2.238814241521891, 0.09133719081769093}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.6592780362218764, 0.7431205519851515, 0.32708759317629554`], 
        ArrowBox[{{1.0832791804339845`, -1.0451876604296026`}, {
         1.0880139250332306`, -0.9886282635286897}, {
         1.0936300173294706`, -0.9287685956870182}, {
         1.1003481380441387`, -0.8660471925646658}, {
         1.1083889678986694`, -0.8009025898217103}, {
         1.1180588965053442`, -0.7342371405967043}, {
         1.119255170721052, -0.7273015823288443}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.8525001138408028, 0.6788167043328085, 0.24043859097853804`], 
        ArrowBox[{{1.1206149650811974`, -0.7194179943577416}, {
         1.1296643134764444`, -0.6669531980282013}, {
         1.1442496120751642`, -0.5965838161463415}, {
         1.161801033455458, -0.5282341564731482}, {
         1.184131851722872, -0.4600047345714755}, {
         1.2044940408551397`, -0.41157367321400684`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.7569327842975913, 0.7300807333796323, 0.27695332968066516`], 
        ArrowBox[{{1.2075946372962407`, -0.4041989663242769}, {
         1.210771400733068, -0.39664309775200557`}, {
         1.242036249815906, -0.33873457108661986`}, {
         1.2782429683012473`, -0.2868644796472001}, {
         1.2834235423964775`, -0.28032128091035613`}, {
         1.2886929286782123`, -0.2738883529837985}, {
         1.3169079245776731`, -0.24544122153874218`}, {
         1.347067232886724, -0.21931704939913826`}, {
         1.4104377310622955`, -0.17168691104763098`}, {
         1.4163676034570667`, -0.16828953322358708`}}]}}, 
      {Arrowheads[{{0.01879487141195228, 1.}}], 
       {RGBColor[
        0.6493206277135233, 0.7432357829645319, 0.33316313889569177`], 
        ArrowBox[{{1.4233090667352157`, -0.16431258872333215`}, {
         1.4784058576098862`, -0.13274620701524587`}, {
         1.5476304824583085`, -0.10140894802077989`}, {
         1.628483074078647, -0.07258251611369668}, {
         1.7008408701541906`, -0.05140152646493786}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[
        0.2930431183371043, 0.14977399231834082`, 0.6957303741151779], 
        ArrowBox[{{2.2250940614907315`, 2.}, {2.2221656028990346`, 
         1.975580573100149}, {2.2174960124333607`, 1.9366998506379123`}, {
         2.212102374244098, 1.8918497262377283`}, {2.2058358471008876`, 
         1.8398246136000704`}, {2.205606287046205, 1.8379203107195956`}, {
         2.2053753142308024`, 1.836004414067281}, {2.2011298067188716`, 
         1.800833433663808}, {2.19633227548549, 1.7611461895182592`}, {
         2.1911646455783043`, 1.7184436034191903`}, {2.1867832317116545`, 
         1.6823016148736256`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.2582196260022905, 0.44169840923960074`, 0.8073886624416546], 
        ArrowBox[{{2.1858204580326235`, 1.674359759495758}, {2.18525681832351,
          1.6697103334130825`}, {2.1783670553213934`, 1.6130144760203482`}, {
         2.170253618172239, 1.5464241277614006`}, {2.160417144797074, 
         1.4660213542771463`}, {2.154665508745123, 1.4191710826908686`}, {
         2.1483582731169264`, 1.3678882212084913`}, {2.1469813864596863`, 
         1.3567255436501384`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[0.5108558320826564, 0.7263082403960289, 0.4483980027871992], 
        ArrowBox[{{2.1460020298069016`, 1.3487857161616694`}, {
         2.143177394881881, 1.325885872719751}, {2.1374618330568707`, 
         1.2797174425423923`}, {2.1312115876418956`, 1.2293829306764155`}, {
         2.1244266586369553`, 1.1748823371218204`}, {2.1170256742951885`, 
         1.115728374153545}, {2.1089272628697326`, 1.0514337540465286`}, {
         2.1063703870274497`, 1.0312495063699347`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[0.8978800671603997, 0.5480930207575305, 0.2102594874002694], 
        ArrowBox[{{2.1053650072186794`, 1.0233129320812309`}, {
         2.1001314243605886`, 0.9819984768007703}, {2.090638158767755, 
         0.9074225424162702}, {2.084041283584053, 0.8559053923876917}, {
         2.077259876647007, 0.8033265827933804}, {2.0702939379566154`, 
         0.7496861136333359}, {2.064573480051147, 0.7059237867797976}}]}}, 
      {Arrowheads[{{0.01508574289521843, 1.}}], 
       {RGBColor[
        0.8578651594200433, 0.13506057173259395`, 0.13281968777889377`], 
        ArrowBox[{{2.0635365693265637`, 0.6979912703978892}, {
         2.0631434675128797`, 0.6949839849075591}, {2.052327897369967, 
         0.6131099457269638}, {2.041680420821464, 0.5337283382855496}, {
         2.0314564904372148`, 0.4587610893687651}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[0.4179881705315479, 0.6939723095902517, 0.5583286967924839], 
        ArrowBox[{{0.9484314667043802, -0.266989840766679}, {
         0.9341953516740215, -0.20886712043207376`}, {
         0.9156475110553702, -0.162372404249071}, {
         0.8916526740456443, -0.12565131247575848`}, {
         0.8772546270467492, -0.11042562007741161`}, {
         0.8610045733467853, -0.09695631657928672}, {
         0.8069710657616247, -0.06804263856125473}, {
         0.7465761133052687, -0.05050094904147229}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[0.3877938292970834, 0.6726470703088627, 0.6046105790556251], 
        ArrowBox[{{0.7388936048169504, -0.04826956755752196}, {
         0.7355364033944957, -0.04729446976188035}, {
         0.7301058292383776, -0.04612756743602769}, {
         0.7245914170943493, -0.04498659036978709}, {
         0.6865986624253826, -0.038868361247035875`}, {
         0.6457104976284497, -0.03348495429695586}, {
         0.5601888590357601, -0.02407325314379069}, {
         0.51547990756756, -0.020306041469290634`}, {
         0.47062000075447297`, -0.01706099485196078}, {
         0.42099531605042495`, -0.014106172133348086`}}]}}, 
      {Arrowheads[{{0.0018133958621480324`, 1.}}], 
       {RGBColor[0.515029470107333, 0.7279716576638027, 0.4429788831916156], 
        ArrowBox[{{0.41293332235842956`, -0.011910642772193492`}, {
         0.3841225616819563, -0.011910642772193492`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.29728988067205514`, 0.14218554074568102`, 0.6883617501426648], 
        ArrowBox[{{0.44424410446663504`, 2.}, {0.43654767377793985`, 
         1.9388523633522623`}, {0.4316271305650196, 1.9004343583382308`}, {
         0.4258964118381792, 1.8563479006462675`}, {0.4185093343868609, 
         1.8005425863212454`}, {0.4182354705796285, 1.7984924173611103`}, {
         0.4179596527122479, 1.7964291449592518`}, {0.41342926639306166`, 
         1.7629665342429068`}, {0.4082972186250423, 1.7255673518614518`}, {
         0.40231945022482923`, 1.6827616914460901`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[0.254889671837006, 0.42272133767368364`, 0.8094292618047749],
         ArrowBox[{{0.40121299495539997`, 1.6748385761031992`}, {
         0.3964241857671612, 1.6405468260416867`}, {0.3890259039162258, 
         1.5889454089910622`}, {0.3803130285431433, 1.5293838447158088`}, {
         0.3697672487958422, 1.4592041749579256`}, {0.3568702538222511, 
         1.3757484414594126`}, {0.3541110018500384, 
         1.3583286531347052`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[
        0.48530014450268155`, 0.7191255730926472, 0.47649184570239905`], 
        ArrowBox[{{0.3528594249990942, 1.3504271624281246`}, {
         0.3477641130995327, 1.3182592938780313`}, {0.33722587901113815`, 
         1.253580295596608}, {0.3249871484776853, 1.180533908774458}, {
         0.3107795184197917, 1.0979425955708955`}, {0.29961905268981753`, 
         1.0348925221045284`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[0.8969851566504647, 0.5919177619874969, 0.2186528044431018], 
        ArrowBox[{{0.2982246526683041, 1.0270149813347194`}, {
         0.29806321051765805`, 1.026102928047242}, {0.28389351255669415`, 
         0.9486903469025973}, {0.26816062548829284`, 0.8656781799214752}, {
         0.25967367383611334`, 0.8220639166748958}, {0.25075475026384686`, 
         0.7770397548883902}, {0.23767151755982693`, 0.712804828391341}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.860186774408593, 0.15319911197135863`, 0.13599227066738184`], 
        ArrowBox[{{0.23607487618212902`, 0.7049657763880038}, {
         0.235749692741369, 0.7033692188025946}, {0.2201371812400269, 
         0.6294958315664545}, {0.20424890401391635`, 0.5570851572294032}, {
         0.18838379403674116`, 0.48746425756817247`}, {0.17296433969136488`, 
         0.42242320143193957`}, {0.16565249824834383`, 
         0.3928304188858843}}]}}, 
      {Arrowheads[{{0.001409741122789321, 1.}}], 
       {RGBColor[0.8803440992687382, 0.6136775935720097, 0.224246243620476], 
        ArrowBox[{{0.16241110504268508`, 0.3685188824426442}, {
         0.15964555721694373`, 0.3685188824426442}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[0.374119687245026, 0.11411382506374938`, 0.6104145249021493],
         ArrowBox[{{-0.9461224224192042, -2.}, {-0.9348198881826123, \
-1.9761289531797706`}, {-0.9140735166841186, -1.9323156309234777`}, \
{-0.8885305323578642, -1.8783779388778261`}, {-0.8733481205918207, \
-1.8463209698266956`}, {-0.8559363748137209, -1.8095599591268987`}, \
{-0.8403433992845963, -1.776641863211046}, {-0.8392217921520929, \
-1.7742741594868792`}, {-0.8259577798890442, -1.7462763724217278`}, \
{-0.8110812063906526, -1.7148778963860354`}, {-0.8091477538929647, \
-1.7107977533447225`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.25545749648473387`, 0.22560511753116433`, 0.7634212157571469], 
        ArrowBox[{{-0.805721973241555, -1.7035683669995043`}, \
{-0.7770421716835623, -1.6430457046154998`}, {-0.7561222251426561, \
-1.5989094839030233`}, {-0.7316873079373359, -1.5473682532352808`}, \
{-0.7022435072073161, -1.4852837210716348`}, {-0.6686247971096209, \
-1.4144241793413956`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[0.307624404544853, 0.5875457979016637, 0.7367021243174322], 
        ArrowBox[{{-0.6651951742976702, -1.4071966149650017`}, \
{-0.6373150560088179, -1.3484627310950015`}, {-0.6029476251774202, \
-1.2761027213411467`}, {-0.5832864848938641, -1.234733986512188}, \
{-0.5613632832485458, -1.1886403642678713`}, {-0.537178020241465, \
-1.1378218546081962`}, {-0.5278261485269734, -1.1181815039705072`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[0.698540778217886, 0.738233525133026, 0.3066686777764134], 
        ArrowBox[{{-0.5243868826016358, -1.1109585232911192`}, \
{-0.5107306958726219, -1.082278457533163}, {-0.48165865170273514`, \
-1.0213099711594902`}, {-0.44959922929252355`, -0.9542161936038962}, \
{-0.41455242864198716`, -0.8809971248663814}, {-0.39590876147659715`, \
-0.8420906063044038}, {-0.3863911759026273, -0.8222422072010083}}]}}, 
      {Arrowheads[{{0.016667604786033748`, 1.}}], 
       {RGBColor[0.884641386212949, 0.3356569529640673, 0.168807549763716], 
        ArrowBox[{{-0.38293217684165615`, -0.8150286556834685}, \
{-0.3765182497511258, -0.8016527649469455}, {-0.3739720324782756, \
-0.7963467473832824}, {-0.3714158401500844, -0.7910211088161279}, \
{-0.36884988281025477`, -0.7856763197876455}, {-0.3662743785557746, \
-0.7803128680804111}, {-0.3636895535555796, -0.7749312587426526}, \
{-0.35850199821935935`, -0.7641333660976716}, {-0.35327962837711957`, \
-0.75326834176632}, {-0.3480245002793413, -0.7423407545102285}, \
{-0.32134800880653747`, -0.6869628955109119}, {-0.2942354384009969, \
-0.6308635403025652}, {-0.26705191951994894`, -0.5748397435901762}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[0.8233394248374057, 0.7001226167324164, 0.2506989352017799], 
        ArrowBox[{{-1., -0.5425140200199566}, {-0.9994073203181504, \
-0.5421926823224562}, {-0.9316861601068998, -0.5054834298721858}, \
{-0.8572713897435346, -0.4651568601614812}, {-0.8469085938764427, \
-0.4595417634039518}, {-0.8364333605063831, -0.4538660781362663}, \
{-0.7644747439342982, -0.41489985601038704`}, {-0.7186313585933418, \
-0.39009459709309463`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.8700545083264745, 0.22999021640554063`, 0.14945559761191135`], 
        ArrowBox[{{-0.7115953154403801, -0.3862874857538164}, \
{-0.6896333323514022, -0.3744041426540956}, {-0.618299912611638, \
-0.3358337747118668}, {-0.5469136261467594, -0.2972892346781134}, \
{-0.47728578697885105`, -0.2597723694811984}, {-0.42996560451279703`, \
-0.2343512912253865}}]}}, 
      {Arrowheads[{{0.009095100615284592, 1.}}], 
       {RGBColor[
        0.8985852151685857, 0.42623943771280853`, 0.1865757045547164], 
        ArrowBox[{{-0.42291816983200514`, -0.23056530860260918`}, \
{-0.4112277091299972, -0.22428502604948442`}, {-0.34992085537303147`, \
-0.1914846654617905}, {-0.2945466884807872, -0.16202874879693555`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {RGBColor[
        0.2924415215965092, 0.15084897306183662`, 0.6967742140607409], 
        ArrowBox[{{1.6949127830847464`, 2.}, {1.697249237553723, 
         1.9751530971282747`}, {1.700957138878313, 1.9361520818197702`}, {
         1.7052725238458506`, 1.891186472628181}, {1.7103751199776234`, 
         1.8386024183360261`}, {1.7105629663531206`, 1.836677039865797}, {
         1.7107520438491552`, 1.834739888570668}, {1.7142109635779748`, 
         1.799595937410842}, {1.7181454396983682`, 1.7599784005797379`}, {
         1.722403046904044, 1.7173828674613276`}, {1.7260256373085883`, 
         1.6815168446113629`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[
        0.25857871212213523`, 0.44374165846032304`, 0.8071678379994763], 
        ArrowBox[{{1.7268295741916968`, 1.6735573417696032`}, {
         1.7273069162802857`, 1.6688313417683047`}, {1.733079641805495, 
         1.6124431344668566`}, {1.739943817458075, 1.5463375565231712`}, {
         1.7483771777928112`, 1.4667365769918608`}, {1.7533614526740322`, 
         1.4204585500263258`}, {1.7588574573644888`, 1.3698621649275382`}, {
         1.760458130649854, 1.3553301707554715`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[0.5128336607352877, 0.7257136202246801, 0.4481733163015729], 
        ArrowBox[{{1.7613340190112585`, 1.3473782640923901`}, {
         1.7656471604901351`, 1.308220649976256}, {1.7734764589596652`, 
         1.2385992585170698`}, {1.7825381895741033`, 1.159663231619075}, {
         1.7875914784359828`, 1.1162851177146165`}, {1.793025189134473, 
         1.0700778103513666`}, {1.7978743486401756`, 1.0294726241926837`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[
        0.8956169223796077, 0.5472294124298046, 0.21030115621789452`], 
        ArrowBox[{{1.7988229853951918`, 1.021529067790981}, {
         1.8014039707723153`, 0.9999167880572065}, {1.8105476863020764`, 
         0.9250734720133438}, {1.820484999309747, 0.8456856144307028}, {
         1.8312445733813147`, 0.761890967520208}, {1.8388723459439489`, 
         0.7040473755403334}}]}}, 
      {Arrowheads[{{0.016710566925081556`, 1.}}], 
       {RGBColor[
        0.8583347094666003, 0.13872911817788905`, 0.13346134733499704`], 
        ArrowBox[{{1.8399182428079786`, 0.6961160389726537}, {
         1.8403441093448574`, 0.692886570606256}, {1.8496657761724764`, 
         0.6240632073370829}, {1.8590306584141794`, 0.5567766210895562}, {
         1.868290616175436, 0.49207536866541657`}, {1.8772397586656566`, 
         0.43136724909071344`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[0.3105974752308065, 0.11840647592103158`, 0.665271533985505],
         ArrowBox[{{0.8689947471336446, 2.}, {0.8684754998282898, 
         1.9913902671844472`}, {0.8651162103610586, 1.9393784631286146`}, {
         0.8608073448234096, 1.8762290217033075`}, {0.8550077289754967, 
         1.796885072833403}, {0.8512981436987306, 1.7488284223421058`}, {
         0.8467079933616134, 1.6927389911403223`}, {0.8456601694961353, 
         1.680859113977182}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[
        0.24708820661236958`, 0.3368257322259982, 0.8039887677004627], 
        ArrowBox[{{0.8449572856554388, 1.672890051654268}, {
         0.8405962793641817, 1.6234464182777932`}, {0.832435151543089, 
         1.5384845289254492`}, {0.827243552241282, 1.488220402997233}, {
         0.8209580747089951, 1.4312648291669197`}, {0.8134235742795246, 
         1.366333689475529}, {0.8119248783910258, 1.3546173896565918`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[
        0.37310875536101984`, 0.6622202645592445, 0.6271379093657851], 
        ArrowBox[{{0.8109098253455094, 1.3466820467330134`}, {
         0.8038391718481623, 1.2914060585045315`}, {0.7927957206677987, 
         1.2153491326286703`}, {0.7861627060272696, 1.1733098927864356`}, {
         0.7786138973834748, 1.1283365515334665`}, {0.7699593355154786, 
         1.0802884539100304`}, {0.7603490368116667, 
         1.0307764888981965`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.7417644734097721, 0.7337616028994786, 0.28344238280496614`], 
        ArrowBox[{{0.7587330196377693, 1.022941568453904}, {0.748578608639746,
          0.974531620865322}, {0.7353365703146685, 0.9168670266762834}, {
         0.7244459844957764, 0.8733912838152665}, {0.7123223102007364, 
         0.8285181078092442}, {0.6988416169882343, 0.7824820689049261}, {
         0.6838799744169557, 0.7355177373490227}, {0.6762368372381664, 
         0.7140256026282992}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[
        0.9017464812888097, 0.5314997336386016, 0.20677239638285624`], 
        ArrowBox[{{0.6735562962134767, 0.7064880499873583}, {
         0.6602374653319285, 0.6690361371232076}, {0.6332872565710399, 
         0.6024254787592473}, {0.6286665858979167, 0.5916548364697115}, {
         0.6239571652310997, 0.5809141668144826}, {0.591755759213236, 
         0.5179294754144383}, {0.556770221626148, 0.45777049552600496`}, {
         0.5332774812200548, 0.4198414668138961}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.9013098800323092, 0.5620931600198888, 0.21259564576809176`], 
        ArrowBox[{{0.5290649766381754, 0.41304037828722295`}, {
         0.5197436913912196, 0.3979911635232506}, {0.48081414196377287`, 
         0.3427179434627197}, {0.4409488925103614, 0.29241814553612605`}, {
         0.4011152621975388, 0.24755907993518328`}, {0.36221688225007426`, 
         0.20807666000279526`}, {0.325157383892737, 0.17390679908186596`}, {
         0.3215388571101937, 0.17093239580475247`}}]}}, 
      {Arrowheads[{{0.0027672407376635013`, 1.}}], 
       {RGBColor[0.583453849862358, 0.7392945409927288, 0.3811545734329904], 
        ArrowBox[{{0.30976171539770414`, 0.14233797530224424`}, {
         0.2867521564580735, 0.14233797530224424`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[
        0.38281185842627313`, 0.6705981821871764, 0.6117666481613157], 
        ArrowBox[{{-1., 1.0654191182468764`}, {-0.9962554395822586, 
         1.0614321641192908`}, {-0.9667220914956984, 
         1.0299899529178398`}, {-0.9342212406016639, 
         0.9953918363028649}, {-0.8982916201573887, 
         0.9571491377318115}, {-0.8584719634201071, 
         0.9147731806621268}, {-0.852862832002955, 
         0.9088043970459471}, {-0.8471747219973559, 
         0.9027517606186138}, {-0.8146027611516868, 
         0.8681005289629526}, {-0.7808679162289839, 0.8322215049885597}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[0.8277238186896937, 0.6952879215801419, 0.2489723263648721], 
        ArrowBox[{{-0.7753874400808694, 
         0.8263936081934996}, {-0.7430161675942213, 
         0.7919721098265624}, {-0.7039550795616909, 
         0.750452913901873}, {-0.6623674509571795, 
         0.7062718532315257}, {-0.6183409742117445, 
         0.659531052155059}, {-0.5722975319384717, 
         0.610694905882182}, {-0.5560032856860403, 0.5934331772528197}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.8686553587851412, 0.21936329476522873`, 0.14756494142255203`], 
        ArrowBox[{{-0.5505118112671902, 
         0.5876156426627107}, {-0.5246590067504465, 
         0.5602278096226038}, {-0.48905146936671434`, 
         0.5225600484399229}, {-0.45367821032828515`, 
         0.4852050740084306}, {-0.4185392296351588, 
         0.4481628863281269}, {-0.3836345272873354, 
         0.41143348539901176`}, {-0.33209780140810496`, 
         0.35738890627822273`}, {-0.3302617698920358, 
         0.35547434442203235`}}]}}, 
      {Arrowheads[{{0.003680880449980835, 1.}}], 
       {RGBColor[
        0.8957817549836744, 0.4255680610150361, 0.18635072640876665`], 
        ArrowBox[{{-0.3170744854179063, 
         0.31517056040192104`}, {-0.29161114210557526`, 
         0.31517056040192104`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.8102054103045279, 0.7097188290530538, 0.25532020838653524`], 
        ArrowBox[{{0.9851748082792018, 0.8288963646981201}, {
         0.9841570038709206, 0.7762024954585445}, {0.9829738820400643, 
         0.7227734284125343}, {0.9815956936145603, 0.6692001908076997}, {
         0.9799926894223361, 0.6160738098916497}, {0.9781273842067533, 
         0.5640153040255554}, {0.9759622927111736, 0.5136456915705878}, {
         0.9757245104207858, 0.5090472555659228}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[0.7496601167933536, 0.731906437999442, 0.28005512868112753`],
         ArrowBox[{{0.9753113873016651, 0.501057929606341}, {
         0.9734654658692853, 0.4653599322382697}, {0.9705810220206557, 
         0.4197406975597884}, {0.9658590532271119, 0.3620486256964478}, {
         0.960145675721077, 0.31038602859168735`}, {0.9449637305150546, 
         0.224792706480471}, {0.9437572484391776, 0.21982505719776171`}, {
         0.9425218692694807, 0.21495579801719217`}, {0.9348401981902001, 
         0.19199580098769167`}, {0.9319498505309476, 
         0.18517756284441092`}}]}}, 
      {Arrowheads[{{0.014841159106422919`, 1.}}], 
       {RGBColor[0.3079379785404486, 0.5848149332340686, 0.7357888330941358], 
        ArrowBox[{{0.9288275009570085, 0.17781203956781189`}, {
         0.9260777488721433, 0.17132546191007725`}, {0.9061084633221033, 
         0.13425072084182124`}, {0.8806929945720884, 0.1048820532438803}, {
         0.8486427808997077, 0.08169329812163795}, {0.8026817646374038, 
         0.06146814015069119}, {0.7450125194727644, 
         0.046068099965601524`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {RGBColor[
        0.30973701808265885`, 0.11994400896010206`, 0.6667645266865514], 
        ArrowBox[{{0.8245724295220869, -2.}, {
         0.8230184225586911, -1.9806680067898514`}, {
         0.8179366158804023, -1.9204617218605013`}, {
         0.8111743948945257, -1.8450733567674367`}, {
         0.806889821926096, -1.799558540939806}, {
         0.8016400223485519, -1.746534041838344}, {
         0.7947611457614673, -1.68140183675347}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[
        0.24616867755987618`, 0.34357369338607147`, 0.8075094764308528], 
        ArrowBox[{{0.7938659756455755, -1.6734521090183947`}, {
         0.7853786603122342, -1.5988370331384012`}, {
         0.779527173676962, -1.5505140927422583`}, {
         0.7724805345352843, -1.4955449963236918`}, {
         0.7640674953991913, -1.4326982090025635`}, {
         0.7534132500155123, -1.3595113115667894`}, {
         0.7528644405006015, -1.356112143889527}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[0.3825784760317701, 0.6701580867103242, 0.6124047566390264], 
        ArrowBox[{{0.7515893204307524, -1.3482144183430504`}, {
         0.7424514029670218, -1.2916167959689961`}, {
         0.7287219428709281, -1.2138032531132616`}, {
         0.7205005795130168, -1.170625030169644}, {
         0.7111662875485448, -1.124299915155143}, {
         0.7005663961803753, -1.0746923763717258`}, {
         0.6912631688862696, -1.0340264781753004`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[0.774552678357114, 0.7259460278599499, 0.26939352256309235`],
         ArrowBox[{{0.6894790824701643, -1.0262279503873222`}, {
         0.688424057693192, -1.0216162679228677`}, {
         0.6678616598884446, -0.9398387193936589}, {
         0.6559282554212584, -0.8963696966237844}, {
         0.642744075264004, -0.8512991138101091}, {
         0.6210587686723461, -0.7833875393127847}, {
         0.5984853395350292, -0.7196469577269268}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[0.9012718558962924, 0.443692505555014, 0.18999920096087397`],
         ArrowBox[{{0.5957972931143195, -0.7121122000174704}, {
         0.5920665111934771, -0.7020496524833392}, {
         0.5878142852229991, -0.690779399351604}, {
         0.5577516744097495, -0.6207232875637207}, {
         0.5247960472473883, -0.5519924571357703}, {
         0.49230617829919354`, -0.48772175193026934`}, {
         0.4579715330179898, -0.426581181082419}, {
         0.45658785987169775`, -0.4243476986649724}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[0.9018008901434174, 0.511269105378011, 0.20294285167010548`],
         ArrowBox[{{0.45237473125455196`, -0.4175469966971321}, {
         0.42258359131603257`, -0.3694590595808548}, {
         0.3869338331055775, -0.3172437024142125}, {
         0.35182395781794856`, -0.2702341718895344}, {
         0.31805566488446974`, -0.22872953031386278`}, {
         0.2784239612516906, -0.18400868370925352`}, {
         0.25872974227560885`, -0.16372399405096}}]}}, 
      {Arrowheads[{{0.0009467759399795637, 1.}}], 
       {RGBColor[
        0.5003922928396431, 0.7217578860680903, 0.46262808545875755`], 
        ArrowBox[{{0.25118866820217217`, -0.14914304273248458`}, {
         0.24457323049342167`, -0.14914304273248458`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[
        0.35022974666648377`, 0.6425736885145158, 0.6633466857052448], 
        ArrowBox[{{3., 1.1157048703505104`}, {2.9517396312004647`, 
         1.0619005639398975`}, {2.92093992578523, 1.0275678077382564`}, {
         2.8869511375328396`, 0.9896850522692067}, {2.8821582257626783`, 
         0.984343334027329}, {2.8772994655376416`, 0.9789283524489724}, {
         2.844710429035941, 0.9426157271778538}, {2.8090706907475678`, 
         0.9029127874377022}, {2.786284333069735, 0.8775334805396194}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[
        0.7835993226890016, 0.7206077534196962, 0.26601250767281603`], 
        ArrowBox[{{2.7809397487336764`, 0.8715807149407774}, {
         2.771785403750033, 0.8613846610529357}, {2.731209019334176, 
         0.8162061613789398}, {2.6872856657374307`, 0.7673253650282132}, {
         2.6399594711972343`, 0.7146903486132559}, {2.5896352732735526`, 
         0.6587729214579718}, {2.5669793369651606`, 0.6336292185102143}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {RGBColor[
        0.8742841593628637, 0.26127407373276196`, 0.15511210680786355`], 
        ArrowBox[{{2.561624145818527, 0.6276859931415262}, {
         2.5367179095263537`, 0.6000448928862656}, {2.504063527732465, 
         0.5638522123173235}, {2.4713463199668064`, 0.5276440254657714}, {
         2.438566286229379, 0.4914203323316093}, {2.405723426520181, 
         0.4551811329148372}, {2.373399809617779, 0.41958994266530497`}, {
         2.346864443349208, 0.3904561719880783}}]}}, 
      {Arrowheads[{{0.0027260370565096075`, 1.}}], 
       {RGBColor[
        0.8859771370995099, 0.34433431373025225`, 0.17050965243509447`], 
        ArrowBox[{{2.3358281185842875`, 0.3585242119651232}, {
         2.317704698945229, 0.3585242119651232}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[
        0.29684019252640303`, 0.14298907917023468`, 0.6891420111012159], 
        ArrowBox[{{0.43376435777409517`, -2.}, {
         0.43351693904951105`, -1.9979675430374741`}, {
         0.4287980219363804, -1.959840216416224}, {
         0.4232793965858722, -1.9158780297893785`}, {
         0.417489657359325, -1.8704587358716438`}, {
         0.4172779890462421, -1.8688101746624708`}, {
         0.41706505665892596`, -1.8671527131458743`}, {
         0.4125583671944843, -1.832505648758445}, {
         0.40739509002826296`, -1.7933441525062903`}, {
         0.40177612371892346`, -1.7511398843739276`}, {
         0.3952457791233477, -1.7028500724811506`}, {
         0.39246204608217006`, -1.6826795602417564`}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {RGBColor[0.2550541627154847, 0.42368648943387716`, 0.809335303166301],
         ArrowBox[{{0.39136833254971753`, -1.6747546759707446`}, {
         0.3874574984012019, -1.64641735809866}, {
         0.3780647237121524, -1.5797843824971582`}, {
         0.3662516427714219, -1.4985131026379785`}, {
         0.35913155784988476`, -1.4507238324722593`}, {
         0.3512024432942331, -1.3981654754824544`}, {
         0.3449988813894707, -1.358136164803913}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[
        0.48858423550887686`, 0.7185855305293484, 0.47476215440650815`], 
        ArrowBox[{{0.3437737030008609, -1.3502305378258623`}, {
         0.3388004606083437, -1.318140027911399}, {
         0.33156454547684244`, -1.2726089575218928`}, {
         0.32363868115297034`, -1.2233989893964012`}, {
         0.314813772881278, -1.1698278455959217`}, {
         0.30488072590631626`, -1.111213248181452}, {
         0.2938395402280852, -1.0475551971529933`}, {
         0.2915360353506162, -1.0345294315989586`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[0.8912507290531035, 0.5831050253197009, 0.2174788441942372], 
        ArrowBox[{{0.2901429138059976, -1.0266516646335095`}, {
         0.2816902158465847, -0.9788536925105445}, {
         0.27080854825366535`, -0.9188324059448917}, {
         0.25915192192144265`, -0.8564426123126965}, {
         0.24672033684991676`, -0.7916843116139589}, {
         0.2335137930390877, -0.7245575038486796}, {
         0.23099666743897374`, -0.71217380099198}}]}}, 
      {Arrowheads[{{0.019170461196279652`, 1.}}], 
       {RGBColor[
        0.8607475390592714, 0.15758030878089488`, 0.13675857875204941`], 
        ArrowBox[{{0.22940316302991093`, -0.7043341107112165}, {
         0.2162916838717313, -0.6398285246970126}, {
         0.19867232282855102`, -0.5567303357254181}, {
         0.1811721738475635, -0.47755840105634756`}, {
         0.16430770086678523`, -0.40460818481225175`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[
        0.30145400296457087`, 0.1347447569515593, 0.6811365162046646], 
        ArrowBox[{{2.4190138512920973`, -2.}, {
         2.4128191731109676`, -1.970907160466506}, {
         2.4047100783566355`, -1.9328492121073222`}, {
         2.3953345766880463`, -1.8888749559965812`}, {
         2.385415522179274, -1.8423847239531428`}, {
         2.3850544233766606`, -1.8406928603881478`}, {
         2.384691287661165, -1.838991501927152}, {
         2.377221525110335, -1.8040161653597637`}, {
         2.3687484256409297`, -1.7643713588261465`}, {
         2.359593214456085, -1.7215591587727563`}, {
         2.3522071548675005`, -1.6870513559745595`}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {RGBColor[
        0.25152549080946385`, 0.40200951621388226`, 0.8111110293224558], 
        ArrowBox[{{2.3505327579381112`, -1.679228543505706}, {
         2.349073779840364, -1.6724121716798204`}, {
         2.3367118143468657`, -1.6147324684426942`}, {
         2.3220290105286923`, -1.5463221199567336`}, {
         2.3039766742389225`, -1.4624164888375932`}, {
         2.293293671112094, -1.4128662032714514`}, {
         2.2832605272808735`, -1.3663796678893472`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[
        0.46355524242873175`, 0.7131245423829881, 0.5001754637497854], 
        ArrowBox[{{2.281572757604958, -1.35855972968492}, {
         2.281506111330637, -1.3582509377009282`}, {
         2.2632608350614474`, -1.2739538046222267`}, {
         2.252820819534245, -1.2258539889206266`}, {
         2.2415025524119705`, -1.1737866737775262`}, {
         2.2291646125239932`, -1.1172045801477823`}, {
         2.2156655786996824`, -1.0555604289862517`}, {
         2.213537230429103, -1.0458760629133672`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[
        0.8868021291297599, 0.6002108203448985, 0.22111554399045313`], 
        ArrowBox[{{2.2118200387053606`, -1.0380625328159074`}, {
         2.201005450939038, -0.9888542202929345}, {
         2.18518422924206, -0.9170859540678304}, {
         2.17352359661312, -0.8644097347988736}, {
         2.1614989937442326`, -0.8103766197627882}, {
         2.1491104206353953`, -0.7549866089595734}, {
         2.142519294352247, -0.7256570848675215}}]}}, 
      {Arrowheads[{{0.001256323310544687, 1.}}], 
       {RGBColor[0.8593766765889431, 0.1468699006372115, 0.1348852384965445], 
        ArrowBox[{{2.139683807495261, -0.7030518592477528}, {
         2.1374392972731493`, -0.7030518592477528}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[0.30148883570409, 0.13468251505146314`, 0.6810760773716891], 
        ArrowBox[{{-0.41892971387232913`, -2.}, {-0.4112726740507438, \
-1.9640360809325457`}, {-0.4034542188200792, -1.9273383669356314`}, \
{-0.394470210995401, -1.8851951327994896`}, {-0.38441720643599253`, \
-1.8380711837385295`}, {-0.3840509510206613, -1.8363549561869912`}, \
{-0.38368260625157063`, -1.8346289886096205`}, {-0.37680340162018966`, \
-1.8024136108627198`}, {-0.36908657929952854`, -1.766299276617676}, \
{-0.35213681350122544`, -1.6870484102218255`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[0.2512735341482019, 0.4021741948977308, 0.811660247374155], 
        ArrowBox[{{-0.35046225841875767`, -1.6792256316979814`}, \
{-0.34062778153431317`, -1.633311659515972}, {-0.328034684703967, \
-1.574590087487924}, {-0.3129812662243955, -1.5045277226601388`}, \
{-0.2947848917328285, -1.4200117167126538`}, {-0.28321216844047026`, \
-1.3663719922797124`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[
        0.46892951651903503`, 0.7143349020494673, 0.49480958360579064`], 
        ArrowBox[{{-0.28152169343184247`, -1.3585526386756228`}, \
{-0.2691961202938869, -1.3015755611319801`}, {-0.2536159467839552, \
-1.2297475577505765`}, {-0.23578127783370212`, -1.1477381410580665`}, \
{-0.22597690135531284`, -1.1027792744829437`}, {-0.21561603280055705`, \
-1.055421676905351}, {-0.21351749065523917`, -1.0458621236163477`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[
        0.8884740985360619, 0.6016538096775743, 0.22123694040303213`], 
        ArrowBox[{{-0.21180215149288684`, -1.0380481866087887`}, \
{-0.204685199641927, -1.0056281179309603`}, {-0.193170929351915, \
-0.9533613671654426}, {-0.18105974940301323`, -0.8985841942144701}, \
{-0.16833818726771405`, -0.8412593686837145}, {-0.15499277041850967`, \
-0.781349660178847}, {-0.14253447442764314`, -0.7256352781736327}}]}}, 
      {Arrowheads[{{0.004041888290923506, 1.}}], 
       {RGBColor[
        0.8589231140181991, 0.1433262627037842, 0.13426542648727588`], 
        ArrowBox[{{-0.1373053131843513, -0.6702152229167653}, \
{-0.13007755934086174`, -0.6702152229167653}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[0.8677494126574136, 0.6608339498118435, 0.2343016812909515], 
        ArrowBox[{{-1., 0.4408849969362062}, {-0.9435660893694171, 
         0.4160237213147071}, {-0.8647678579069056, 
         0.3813196496383053}, {-0.8536957571205902, 
         0.3764438971171205}, {-0.8425130549267043, 
         0.3715197399829407}, {-0.7678335393047577, 
         0.33865469855543096`}, {-0.7071216466908881, 0.3119576373341069}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.8651122232425728, 0.19168113948657917`, 0.1427231001829896], 
        ArrowBox[{{-0.699798407538545, 
         0.30873736276233654`}, {-0.6908855287186767, 
         0.3048180701613691}, {-0.6200119849873325, 
         0.27367388231727213`}, {-0.5496520725688607, 
         0.24279814175697803`}, {-0.48140935502063253`, 
         0.21291168487617024`}, {-0.41688739590001866`, 
         0.18473534807053213`}, {-0.40670280775230644`, 
         0.18030501385241657`}}]}}, 
      {Arrowheads[{{0.002882978056085903, 1.}}], 
       {RGBColor[0.8973901385107104, 0.521406242803561, 0.2052586934223607], 
        ArrowBox[{{-0.395617686386142, 
         0.16034457149117334`}, {-0.3608171308062725, 
         0.16034457149117334`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[
        0.28880594346867977`, 0.1573453122458316, 0.7030823627240634], 
        ArrowBox[{{1.9882556390059507`, -2.}, {
         1.987976678729029, -1.9784859226785045`}, {
         1.9873889905705213`, -1.933305905908152}, {
         1.9867665764285651`, -1.885626680313582}, {
         1.9867438795768524`, -1.8838909828011754`}, {
         1.986721051615332, -1.8821454980553256`}, {
         1.98624735238649, -1.8460326687549289`}, {
         1.9857078097021463`, -1.8050360316498304`}, {
         1.9851230339338493`, -1.7607127332933614`}, {
         1.984447791997646, -1.7097361124341515`}, {
         1.9840521200860048`, -1.6800276116380368`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[0.2625275477076572, 0.4625807599508728, 0.8036467285893505], 
        ArrowBox[{{1.983945581738201, -1.6720283210707148`}, {
         1.9836489259481136`, -1.6497543144589573`}, {
         1.9826932778398294`, -1.5784154847545355`}, {
         1.9821379016506757`, -1.5372001981232468`}, {
         1.9815058122208744`, -1.4905716837984153`}, {
         1.9807970095504257`, -1.4385299417800415`}, {
         1.9800114936393296`, -1.381074972068125}, {
         1.9796125762569636`, -1.3520576609233959`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[
        0.5352113139782776, 0.7323632770634381, 0.42296276321872955`], 
        ArrowBox[{{1.9795026061252963`, -1.3440584167984713`}, {
         1.979437425861514, -1.3393171944845972`}, {
         1.9788022226348145`, -1.2934197909662508`}, {
         1.9781058839592307`, -1.243382761513086}, {
         1.9773484098347631`, -1.1892061061251025`}, {
         1.9765191113151876`, -1.1303899758542508`}, {
         1.9756072994542806`, -1.0664345217524809`}, {
         1.9749979321934938`, -1.0240901303313197`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.8995528652953473, 0.5173809674435653, 0.20430187006068584`], 
        ArrowBox[{{1.974882818167359, -1.0160909585766325`}, {
         1.9746129742520422`, -0.9973397438197924}, {
         1.9735361357084718`, -0.9231056420561861}, {
         1.972768336761423, -0.8706631923028599}, {
         1.9719748259199368`, -0.8170523477051665}, {
         1.9711556031840127`, -0.7622731082631067}, {
         1.9703106685536511`, -0.7063254739766799}, {
         1.970154318594709, -0.6961259059715379}}]}}, 
      {Arrowheads[{{0.004041765510242479, 1.}}], 
       {RGBColor[0.8584136184468395, 0.139345625962482, 0.1335691797196472], 
        ArrowBox[{{1.9697839252008884`, -0.6396299327290402}, {
         1.969288287494921, -0.6396299327290402}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.2888195871453477, 0.15732093264285357`, 0.7030586893665645], 
        ArrowBox[{{0.01180661594296523, -2.}, {
         0.012133775889431677`, -1.9747239394413416`}, {
         0.012720338295665773`, -1.9295508920062279`}, {
         0.013350106393608, -1.881225013814147}, {
         0.013373089806434256`, -1.8794644125834485`}, {
         0.013396207493731736`, -1.877693772259703}, {
         0.013867773233035395`, -1.8416826251661216`}, {
         0.014404423592516709`, -1.8008364962208603`}, {
         0.014985658091520259`, -1.7567063658687228`}, {
         0.015656060869568278`, -1.7060082327028327`}, {
         0.016001481139478253`, -1.6800274980602188`}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {RGBColor[0.2628482580944448, 0.4621138701003181, 0.8027596794248685], 
        ArrowBox[{{0.01610783371182738, -1.6720282050208086`}, {
         0.016447871423324486`, -1.6464523187151485`}, {
         0.0173933292494526, -1.5757488458976283`}, {
         0.018564580729878093`, -1.4889407882095553`}, {
         0.0192619339836744, -1.4376386552737925`}, {
         0.02003377224652643, -1.3810711196102128`}, {
         0.02043183555794364, -1.3520574230043638`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.5352423916249494, 0.7323788354050542, 0.42291703601461383`], 
        ArrowBox[{{0.020541583959211976`, -1.3440581758342598`}, {
         0.02060610463357092, -1.3393554483611085`}, {
         0.021239237301759636`, -1.2935145279915923`}, {
         0.021933170251092583`, -1.2435483585016638`}, {
         0.022687903481569755`, -1.1894569398913228`}, {
         0.023514101115762326`, -1.1307394632957968`}, {
         0.024422427276241457`, -1.0668951198503125`}, {
         0.025037129673862145`, -1.0240897609561521`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.8995568338145796, 0.5173480928452069, 0.20429529572772262`], 
        ArrowBox[{{0.02515200109014006, -1.0160905857138085`}, {
         0.025412881963007155`, -0.9979239095548704}, {
         0.026485465176059406`, -0.9238258324094702}, {
         0.02725237195714778, -0.8713327846852716}, {
         0.028045081075313845`, -0.8176624508031339}, {
         0.02886359253055758, -0.762814830763058}, {
         0.029707906322879004`, -0.7067899245650435}, {
         0.029871038257616365`, -0.6961253933995334}}]}}, 
      {Arrowheads[{{0.004014580405279229, 1.}}], 
       {RGBColor[
        0.8584285566473387, 0.13946233659374005`, 0.13358959338837467`], 
        ArrowBox[{{0.03023898613989286, -0.6399555907906049}, {
         0.030730249828308204`, -0.6399555907906049}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[0.4451823995853155, 0.7070015020252395, 0.5220320131704307], 
        ArrowBox[{{3., -0.9831913749049466}, {
         2.9687405273245306`, -0.9524795385189799}, {
         2.9308168105175776`, -0.9152249345229438}, {
         2.8887756498141255`, -0.8739318254651365}, {
         2.8828412199647504`, -0.8681033706937504}, {
         2.8768230255066074`, -0.8621928151383231}, {
         2.8383441547535266`, -0.8244111017885674}, {
         2.796503521756416, -0.7833399233593821}, {
         2.77168144803109, -0.7589802350008384}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.8764211438677658, 0.6320597529990312, 0.22872045084172143`], 
        ArrowBox[{{2.7659716628543545`, -0.753376811651177}, {
         2.7529896173336126`, -0.7406365955579886}, {
         2.7061291700594237`, -0.6946689690121782}, {
         2.6561855521515083`, -0.6457084674395959}, {
         2.6034221358275236`, -0.5940265145578858}, {
         2.5486783810740032`, -0.5404701661461913}, {
         2.537384707469846, -0.5294393993153348}}]}}, 
      {Arrowheads[{{0.015786157967026936`, 1.}}], 
       {RGBColor[0.8635251053900228, 0.179281150179945, 0.140554238004787], 
        ArrowBox[{{2.5316616313664038`, -0.523849551382322}, {
         2.492793747877481, -0.48588647798365525`}, {
         2.4563208542786525`, -0.45031678693020954`}, {
         2.4201904667799687`, -0.41514235494619744`}, {
         2.384827018287372, -0.3807907459161088}, {
         2.350654941706804, -0.3476895237244333}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[0.30721634051984, 0.12444815543854226`, 0.6711381938832062], 
        ArrowBox[{{1.2596937790682938`, 2.}, {1.263752368097857, 
         1.9626818206622114`}, {1.268524276792819, 1.9204256360773209`}, {
         1.2743198681286707`, 1.8710435922911421`}, {1.2808833574504408`, 
         1.8176277656995816`}, {1.2891660238340235`, 1.7533721396481483`}, {
         1.2988614737022237`, 1.6824202970151583`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[0.24416541548558937`, 0.359496481616993, 0.8154810036748374],
         ArrowBox[{{1.2999445945781192`, 1.6744939580640283`}, {
         1.3000246751287907`, 1.6739079241299204`}, {1.306766823778644, 
         1.6266809760167686`}, {1.3148861375333882`, 1.572410444364226}, {
         1.3239265368025968`, 1.5154813633583484`}, {1.3350378664327154`, 
         1.4492933837451667`}, {1.3490523370735654`, 1.3711998417408262`}, {
         1.351421942704342, 1.3586917663879476`}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {RGBColor[0.4048483620251978, 0.6852411055583946, 0.5782899834065178], 
        ArrowBox[{{1.3529110253101746`, 1.3508315734518292`}, {
         1.3574696512301891`, 1.3267686510091432`}, {1.367120883762134, 
         1.2780147491492087`}, {1.3776774260917009`, 1.2273877679569278`}, {
         1.389861880329485, 1.1718511901956663`}, {1.4040475979931026`, 
         1.11093091606483}, {1.420607930600171, 1.0441528457638258`}, {
         1.4220599002742882`, 1.0384499802717437`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[0.8242364886750408, 0.6994671876532447, 0.2503832984977471], 
        ArrowBox[{{1.4240430941923676`, 1.0306996990372206`}, {
         1.4254219171913005`, 1.0253352438382966`}, {1.441237244925313, 
         0.9678666998314176}, {1.4591062826074053`, 0.90691769010929}, {
         1.47807628354806, 0.8446185471791727}, {1.499248211005841, 
         0.7796191378330765}, {1.5183280721725767`, 0.7249978551087679}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[
        0.8808162894069878, 0.3108081991396483, 0.16393335686052485`], 
        ArrowBox[{{1.5209662449941828`, 0.7174453691496059}, {
         1.5225856363772703`, 0.7128094216548129}, {1.5480521310588704`, 
         0.6450793582281937}, {1.5752973863344546`, 0.5777161956068615}, {
         1.6039710934878353`, 0.5120071818444584}, {1.6250349700216953`, 
         0.4665646417834731}, {1.6461451368063633`, 0.4231380533642092}}]}}, 
      {Arrowheads[{{0.014394979364559364`, 1.}}], 
       {RGBColor[0.902191605548481, 0.5003090852700572, 0.2008354698786606], 
        ArrowBox[{{1.6497822589023836`, 0.416012734291929}, {
         1.667528420238212, 0.381327458850504}, {1.6884479982080367`, 
         0.34271526130226654`}, {1.7286386640016898`, 0.2741022803604374}, {
         1.7653993462461555`, 0.21698352438526733`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.9018470998411368, 0.5244492127631537, 0.20543037797531183`], 
        ArrowBox[{{-1., -0.01653188765631827}, {-0.9532469164228541, \
-0.015759550273337246`}, {-0.8744216238453464, -0.014457740961430675`}, \
{-0.8616872038573264, -0.014247455764952472`}, {-0.8488561636253508, \
-0.01403558927688791}, {-0.763459147679191, -0.012626434128766186`}, \
{-0.6800435737635017, -0.01125123486309121}}]}}, 
      {Arrowheads[{{0.017255861070513905`, 1.}}], 
       {RGBColor[
        0.8633041227337601, 0.1775546353088483, 0.14025225606662334`], 
        ArrowBox[{{-0.6720446586676697, -0.011119487822718654`}, \
{-0.5953366449878721, -0.009856603040417054}, {-0.5171271979763541, \
-0.008571603522271442}, {-0.4543702715472456, -0.007541932582303401}, \
{-0.3959880876684266, -0.006587019783435874}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[0.3421645831233978, 0.1158702876443722, 0.6378062938032553], 
        ArrowBox[{{-1., 1.8916276360238131`}, {-0.9851756147382528, 
         1.863604575972301}, {-0.9572138729623998, 
         1.8107515453265555`}, {-0.9406432346798579, 
         1.7794320443373586`}, {-0.9216949500494883, 
         1.743620982079374}, {-0.9027062726450064, 
         1.7077362898733377`}, {-0.9020211949425512, 
         1.706441681762414}, {-0.9013327504732398, 
         1.7051407153001799`}, {-0.8872162210066667, 
         1.6784662200350482`}, {-0.8714802570642081, 
         1.6487339352978883`}, {-0.8503344549297327, 1.608784527582022}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[
        0.24741104062852484`, 0.2931701203927696, 0.7925682962127065], 
        ArrowBox[{{-0.8465918901526105, 
         1.601713939990524}, {-0.8357874968344343, 
         1.5813018926704234`}, {-0.8141647074789167, 
         1.5404590101915807`}, {-0.7892099319869936, 
         1.4933298785356615`}, {-0.7596887307438542, 
         1.43759105789226}, {-0.7243666641346866, 
         1.3709191084509689`}, {-0.7004846378190467, 
         1.3258558041839068`}, {-0.6968129710608092, 1.3189308563523843`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[0.3641822558830338, 0.6532771442766327, 0.6416827427354109], 
        ArrowBox[{{-0.6930654710740254, 
         1.3118628832448338`}, {-0.6732170659043162, 
         1.2744277946625746`}, {-0.641933860278734, 
         1.2154533412985962`}, {-0.6060049328305386, 
         1.1477507055035943`}, {-0.5860639653458976, 
         1.110199909571213}, {-0.56463884849722, 
         1.069892109181098}, {-0.5430042622412896, 1.029229532723797}}]}}, 
      {Arrowheads[{{0.018544641556114575`, 1.}}], 
       {RGBColor[
        0.8055704508011207, 0.7131053073747362, 0.25695104365109994`], 
        ArrowBox[{{-0.5392447856047733, 
         1.022167922923154}, {-0.516951973958697, 
         0.9803091802300108}, {-0.49049811989432224`, 
         0.9306858942702098}, {-0.46217592371685245`, 
         0.8776092890550182}, {-0.43188933723902284`, 
         0.8209052858850215}, {-0.3995423122735686, 
         0.7603998060608052}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[
        0.31832055530902664`, 0.1171809121526781, 0.6582452852418951], 
        ArrowBox[{{-0.6238308617268576, 2.}, {-0.6209753165749842, 
         1.990888831636836}, {-0.6085098242099105, 
         1.9511244287285094`}, {-0.5991861168706899, 
         1.921388777564495}, {-0.5985203337069527, 
         1.919265636037582}, {-0.5885553522855996, 
         1.8874953546899536`}, {-0.5772197173684749, 
         1.851364942417375}, {-0.5649322584124907, 
         1.8122093275061721`}, {-0.5507411513787877, 
         1.7670033073177205`}, {-0.5338933444709426, 
         1.7133626082392612`}, {-0.5280218449012835, 1.694679467570824}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {RGBColor[0.247287468465317, 0.34130249683643915`, 0.8046908525122872],
         ArrowBox[{{-0.5256233602560237, 
         1.6870474775677873`}, {-0.5136357858925326, 
         1.6489029566580369`}, {-0.49466857007300985`, 
         1.5885958936997786`}, {-0.47177413730926, 
         1.5158619114882976`}, {-0.45100831753576626`, 
         1.4499623439600273`}, {-0.42951128245219494`, 
         1.3818222261073139`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[0.4052534424923432, 0.6849386262820684, 0.5778614197792487], 
        ArrowBox[{{-0.4271043591614157, 
         1.374192893222172}, {-0.42615299086215663`, 
         1.3711772983840547`}, {-0.40226190974068976`, 
         1.2955730485669223`}, {-0.38864381986131274`, 
         1.2525393399981974`}, {-0.37391069710284, 
         1.2060179089893657`}, {-0.357809628900722, 
         1.1552620651568037`}, {-0.34008770269040867`, 
         1.0995251181168852`}, {-0.33041156327265175`, 
         1.0691511909340121`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.8516485307098665, 0.6683743310537388, 0.23949063668104248`], 
        ArrowBox[{{-0.32798326606285816`, 
         1.0615286341017602`}, {-0.32074491847190045`, 
         1.038807067869611}, {-0.299781276245197, 
         0.9731079144149808}, {-0.27741624092957123`, 
         0.9032529629152324}, {-0.2538692774442958, 
         0.8300675185326034}, {-0.2302013975112226, 
         0.7568345551860247}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[
        0.30043204347520025`, 0.5719377821990485, 0.7483331494840939], 
        ArrowBox[{{-1., -1.212932093534274}, {-0.9607820745125109, \
-1.1653980797178618`}, {-0.9102158887295371, -1.104119199416217}, \
{-0.9065039612597353, -1.0996212657186186`}, {-0.902744979801619, \
-1.0950663863510814`}, {-0.8765974432019805, -1.0633868911864348`}, \
{-0.848022630971911, -1.0287718252453966`}, {-0.8180627096441462, \
-0.9924832765989635}, {-0.7963053866605906, -0.9661356137559081}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[0.6754985234161492, 0.7429328422387999, 0.3171906092916817], 
        ArrowBox[{{-0.7912114675968573, -0.9599669843642088}, \
{-0.7853325701209912, -0.952847762541741}, {-0.7495609737022495, \
-0.9095421697656461}, {-0.7104766816877249, -0.862243384962597}, \
{-0.6679622941482809, -0.8108212480101479}, {-0.6219004111547809, \
-0.7551455987858535}, {-0.5875564203449265, -0.7136700437230659}, \
{-0.5872945698718156, -0.7133541692949174}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[0.8896697512160017, 0.3682593664896445, 0.17521060755974], 
        ArrowBox[{{-0.5821889710115378, -0.7071952034500754}, \
{-0.5519949050714928, -0.6707716171224325}, {-0.51521586533448, \
-0.6264503189839539}, {-0.47721930113388805`, -0.5807061493076298}, \
{-0.42380874922458267`, -0.5165389805242667}, {-0.3775670382072121, \
-0.46116736570955413`}}]}}, 
      {Arrowheads[{{0.00015304791024378284`, 1.}}], 
       {RGBColor[0.8694453116807261, 0.2255351158699191, 0.1486444447215939], 
        ArrowBox[{{-0.37212606170722246`, -0.4535222876986492}, \
{-0.37118251268328634`, -0.4535222876986492}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {RGBColor[
        0.30675118826415326`, 0.1252793263607156, 0.6719452868617589], 
        ArrowBox[{{1.2780936915679881`, -2.}, {
         1.2802247786309384`, -1.9809764832213492`}, {
         1.2850738065043261`, -1.9392117625442773`}, {
         1.2909529742250332`, -1.890387001699681}, {
         1.2974874345826617`, -1.8384085135241048`}, {
         1.3056867275656379`, -1.77602273381508}, {
         1.3163615494450274`, -1.6990698760889407`}, {
         1.3187398874365381`, -1.6826056385652914`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[
        0.24703771299802682`, 0.3628879277119427, 0.8105196186980503], 
        ArrowBox[{{1.319883653786029, -1.6746878233023688`}, {
         1.3229527357966697`, -1.653441854317679}, {
         1.3308463744273034`, -1.6010877967429238`}, {
         1.3397356546609578`, -1.5452706070635114`}, {
         1.3506360217936342`, -1.4802640407765997`}, {
         1.3643587743952101`, -1.403339270791968}, {
         1.3725934025515985`, -1.3594429307503015`}, {
         1.3726608659691009`, -1.359097706992103}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[0.410399205758424, 0.6876371977368668, 0.5711432272055165], 
        ArrowBox[{{1.3741951984941723`, -1.3512462215465006`}, {
         1.3820333620814418`, -1.3111367756994647`}, {
         1.3918715988769816`, -1.2631004067356844`}, {
         1.4031626438330218`, -1.21040714848482}, {
         1.416238446057674, -1.1525278477711627`}, {
         1.4314309546590518`, -1.0889333514190056`}, {
         1.4336133704265095`, -1.080009141738518}, {
         1.4358414527534118`, -1.0709745821900047`}, {
         1.444206025002514, -1.0390578868255487`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[0.8324147128920768, 0.692968455360321, 0.24758721041424564`],
         ArrowBox[{{1.4462341339374511`, -1.0313192322817648`}, {
         1.450288457574836, -1.015849151016436}, {
         1.4666065098960028`, -0.9570130905432165}, {
         1.4839541796288804`, -0.8965831347862807}, {
         1.5033610841851797`, -0.8329653884619125}, {
         1.5248589494287246`, -0.7668655343964145}, {
         1.5393397663245545`, -0.7252532987454046}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.8784076798958614, 0.2930104063973999, 0.16071340663292846`], 
        ArrowBox[{{1.5419690644385762`, -0.7176977185937814}, {
         1.5484795012233386`, -0.6989892554160895}, {
         1.573975683373669, -0.6305520415301131}, {
         1.601100439684363, -0.5627693827476608}, {
         1.6203802360238218`, -0.5171970130375335}, {
         1.6399911380395409`, -0.4728386940832195}, {
         1.6597389422198128`, -0.4302545271785104}, {
         1.6637937867586308`, -0.4219659048119196}}]}}, 
      {Arrowheads[{{0.006883471360550074, 1.}}], 
       {RGBColor[
        0.9021242242809548, 0.5050306104989644, 0.20173417990034764`], 
        ArrowBox[{{1.6673093074408827`, -0.4147797295891283}, {
         1.6794294450529288`, -0.39000461361719824`}, {
         1.7178728991897199`, -0.31694726962387904`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[0.5894428723643058, 0.7410519161542829, 0.3744504066698292], 
        ArrowBox[{{1.1084921476106253`, 1.1140740948706598`}, {
         1.113972635751848, 1.0592842066997297`}, {1.1204863250743204`, 
         1.0007503226467227`}, {1.128249195795326, 0.9384901923804063}, {
         1.1375844369967516`, 0.8729480859088905}, {1.1488152377604843`, 
         0.8045682732402859}, {1.1502778637113924`, 0.7969068950673109}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[0.850956579558589, 0.6789371317110553, 0.2408681091736126], 
        ArrowBox[{{1.1517780423292117`, 0.7890488123422031}, {
         1.1625655344079335`, 0.7325428708868715}, {1.1791950512143807`, 
         0.6596937245596483}, {1.2002549184257778`, 0.5849413525646152}, {
         1.225562224079051, 0.5125062647113745}, {1.2388832564119925`, 
         0.4819219509610978}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[0.8449176785136345, 0.6843567209914517, 0.2431065113592311], 
        ArrowBox[{{1.242077805199279, 0.4745874531565002}, {
         1.2555066828490475`, 0.4437555328451175}, {1.2904780094106152`, 
         0.38005622881103573`}, {1.2954865360805936`, 0.3718825189122389}, {
         1.3005860620673373`, 0.3638164071939969}, {1.3278176523180723`, 
         0.3277428010406083}, {1.357011595085588, 0.29418313717445943`}, {
         1.386985675993953, 0.26194829200239594`}, {1.4185200331840162`, 
         0.23236308421850338`}, {1.43244284709696, 
         0.22153552846391825`}}]}}, 
      {Arrowheads[{{0.008621270782821783, 1.}}], 
       {RGBColor[
        0.7253073494385889, 0.7372590638664401, 0.29086741964166374`], 
        ArrowBox[{{1.4387579504729144`, 0.21662437082533573`}, {
         1.4847722700282044`, 0.18083975044547027`}, {1.5524474534453045`, 
         0.13883898988636}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[0.3546302550594903, 0.1151850923711937, 0.627120776911469], 
        ArrowBox[{{2.8321908306385013`, -2.}, {
         2.8214864704026255`, -1.974315443568207}, {
         2.8044594545717607`, -1.933464373638773}, {
         2.7945807096015067`, -1.9097655665381286`}, {
         2.7938810500111844`, -1.9080871657419534`}, {
         2.77907783320139, -1.8725802407616168`}, {
         2.761750799969042, -1.8310258525771654`}, {
         2.7425034236183317`, -1.7848724328581764`}, {
         2.7194153610308978`, -1.7295209500701125`}, {
         2.70903622881681, -1.7046477655089474`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[
        0.24871434911976195`, 0.26653620366811404`, 0.7833675028747492], 
        ArrowBox[{{2.7059554351946127`, -1.6972647640422382`}, {
         2.690229518951162, -1.6595782205963543`}, {
         2.672503520630839, -1.6171126944961074`}, {
         2.6526888041235464`, -1.5696510608202825`}, {
         2.6297958205864416`, -1.5148327020665906`}, {
         2.602331961896387, -1.449101736730655}, {
         2.5826312700323695`, -1.401983296420085}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {RGBColor[
        0.34348324695505783`, 0.6313444818778534, 0.6751306168032213], 
        ArrowBox[{{2.57954527206732, -1.3946024687862952`}, {
         2.568847721151554, -1.369016975760315}, {
         2.551596624327049, -1.3277848532228285`}, {
         2.532435125631686, -1.282016863923181}, {
         2.5110730263902754`, -1.2310279580113246`}, {
         2.487220127927632, -1.174133085637212}, {
         2.460552466770063, -1.1106034751273286`}, {
         2.4558693555896616`, -1.0994681933805006`}}]}}, 
      {Arrowheads[{{0.019161538694264096`, 1.}}], 
       {RGBColor[0.7676231390352458, 0.7217208170858358, 0.2732773389946415], 
        ArrowBox[{{2.4527679535241376`, -1.0920938252565213`}, {
         2.4307267852733037`, -1.0396853709090357`}, {
         2.3974239435063067`, -0.9606562472836011}, {
         2.3793688562930164`, -0.917874263912351}, {
         2.360324801538024, -0.8727935785522908}, {
         2.333592302373977, -0.8096203960293951}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {RGBColor[
        0.8094838729711246, 0.7102460117686867, 0.25557408515226515`], 
        ArrowBox[{{3., 0.5680782251599757}, {2.99555021245019, 
         0.5655522920024599}, {2.928935035617903, 0.5277418276825315}, {
         2.9195848970857305`, 0.522434965559204}, {2.9101142683664216`, 
         0.517059914980802}, {2.847973718607198, 0.4818039000287659}, {
         2.7818427271779957`, 0.4443003091389257}, {2.721664868598775, 
         0.41018728118890013`}}]}}, 
      {Arrowheads[{{0.019859981750221724`, 1.}}], 
       {RGBColor[
        0.8708797032639397, 0.23671594353329814`, 0.15060278310712605`], 
        ArrowBox[{{2.714705298442172, 0.40624210904622843`}, {
         2.714535119041783, 0.4061456394346629}, {2.6448742774915477`, 
         0.3666888121015551}, {2.5744826477998473`, 0.326867700100374}, {
         2.504982675239239, 0.2876201763918917}, {2.4380556654188315`, 
         0.24992149843813666`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.31785342854610826`, 0.11720658851024374`, 0.6586457041636636], 
        ArrowBox[{{3., 1.840625186479221}, {2.9865843477608296`, 
         1.815948592908906}, {2.9682500795234352`, 1.7822269587855286`}, {
         2.9469965891705434`, 1.7431385706310951`}, {2.9284053115125186`, 
         1.7089487408938744`}, {2.9277359985030205`, 1.7077178964954942`}, {
         2.9270635114679147`, 1.7064812183561413`}, {2.909697063016649, 
         1.6745472592306783`}, {2.889834778095408, 1.6380270549823448`}, {
         2.868224394700409, 1.5982957013453847`}, {2.8471230295019385`, 
         1.559504871947308}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {RGBColor[0.2450938511555188, 0.340523323317665, 0.8089266500555342], 
        ArrowBox[{{2.8433002110460346`, 1.5524773504031788`}, {
         2.843117814357895, 1.5521420489311717`}, {2.8130978705573426`, 
         1.4969671691225046`}, {2.776747396788229, 1.4301721333021817`}, {
         2.7441911340480525`, 1.3703682276095461`}, {2.705070688576375, 
         1.2985315989322785`}, {2.690300424443639, 1.2714238647109897`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[
        0.40738045425596586`, 0.6835271654156233, 0.5778225654869303], 
        ArrowBox[{{2.686472757982677, 1.2643989825437483`}, {
         2.6672171025155085`, 1.2290592495525274`}, {2.6455073051179983`, 
         1.1892347718875906`}, {2.621942171475769, 1.1460180922392793`}, {
         2.5960129566427304`, 1.0984980112796294`}, {2.5672109156727916`, 
         1.045763329680677}, {2.535536048565953, 0.9878140474424217}, {
         2.533179476610063, 0.9835055040625726}}]}}, 
      {Arrowheads[{{0.01903472198374621, 1.}}], 
       {RGBColor[
        0.8501915741844716, 0.6723410502459966, 0.24033051409437414`], 
        ArrowBox[{{2.529340554915756, 0.9764867662682838}, {2.500988355322213,
          0.9246501645648633}, {2.463866500040852, 0.8568977959003768}, {
         2.4244691468211474`, 0.7851830563013364}, {2.382796295663101, 
         0.7095059457677431}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[
        0.3300358255991782, 0.11653696388675441`, 0.6482030092042266], 
        ArrowBox[{{2.6914644095392046`, 2.}, {2.681093331000004, 
         1.9701040215295433`}, {2.6665165143252483`, 1.9280925709855674`}, {
         2.6561574818931506`, 1.8982425346504006`}, {2.655417321213824, 
         1.896109896279911}, {2.643089627919241, 1.8605973614411238`}, {
         2.628813585025095, 1.8194825706395594`}, {2.6131121611864994`, 
         1.7742727743229267`}, {2.594559975459005, 1.720872966976158}, {
         2.5865054700970895`, 1.6977027662594346`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[
        0.24616358142710376`, 0.31866272226825987`, 0.8013748177592007], 
        ArrowBox[{{2.5838786710255035`, 1.690146316918804}, {
         2.5717484453540713`, 1.6552515901891909`}, {2.543268988383161, 
         1.573377085551964}, {2.5263711165153455`, 1.5248239786878037`}, {
         2.506739293975185, 1.468451248901254}, {2.483686518195656, 
         1.40230966781447}, {2.4786707426264845`, 1.3879356591410468`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[0.38704278240633944`, 0.6715529599914231, 0.607186420085134],
         ArrowBox[{{2.4760350221493654`, 1.3803823169955793`}, {
         2.456269021185089, 1.323737703339881}, {2.44046742018354, 
         1.2785067283827236`}, {2.4230346421865625`, 1.2286470419237654`}, {
         2.4037471182363856`, 1.1735529921890422`}, {2.382354643684188, 
         1.1125580048288484`}, {2.3703321931435286`, 1.0783444689286603`}}]}}, 
      {Arrowheads[{{0.01535907035426301, 1.}}], 
       {RGBColor[
        0.8322392146554383, 0.6908890374006154, 0.24793440010046155`], 
        ArrowBox[{{2.367680014870946, 1.070796889819407}, {
         2.3586403084949605`, 1.0450716587131563`}, {2.3323872026336923`, 
         0.9705035327119361}, {2.3097919712437625`, 0.90648261026676}, {
         2.2859141121755355`, 0.8390535815973699}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[
        0.8502174891379448, 0.6804844770646052, 0.24124174467566328`], 
        ArrowBox[{{3., -0.48833091062100453`}, {
         2.9954778805082496`, -0.4861240397615224}, {
         2.923538194704011, -0.45102297420718207`}, {
         2.913417646859827, -0.4460853293823163}, {
         2.9031741791858425`, -0.44108791955077925`}, {
         2.8324090119343914`, -0.40657799089969415`}, {
         2.7577042190901, -0.3701667069978305}, {
         2.7123707989664343`, -0.3480831391271848}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {RGBColor[
        0.8672617020300007, 0.20847479720778755`, 0.1456604518342303], 
        ArrowBox[{{2.705178758558299, -0.3445796330592944}, {
         2.6823057539174737`, -0.33343735548541326`}, {
         2.6055199440881784`, -0.296071868751889}, {
         2.5294834122499736`, -0.25913205749852347`}, {
         2.4563327810506217`, -0.22367973242658265`}, {
         2.417306859556418, -0.20483106882512753`}}]}}, 
      {Arrowheads[{{0.0015519213663108056`, 1.}}], 
       {RGBColor[0.8975561598052544, 0.4787809975149217, 0.1965669839848859], 
        ArrowBox[{{2.407853020988265, -0.19163939576662858`}, {
         2.3899936660036167`, -0.19163939576662858`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {RGBColor[0.295301231236587, 0.14573901719333857`, 0.6918122869863482],
         ArrowBox[{{1.6110367476338445`, -2.}, {
         1.6151196977571747`, -1.9645616707645925`}, {
         1.6203338553313433`, -1.919862490271905}, {
         1.625745817167648, -1.8740851342706708`}, {
         1.6259435992124578`, -1.8724226488511095`}, {
         1.6261425567152945`, -1.8707511129073784`}, {
         1.6304334458678262`, -1.8350963529712894`}, {
         1.6353611625981799`, -1.794641213976485}, {
         1.6407341948437635`, -1.7509172759342357`}, {
         1.646997858119807, -1.7006557397970965`}, {
         1.6493280451327126`, -1.6823011241473966`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[
        0.25646216809810973`, 0.4316982329734651, 0.8084694328749716], 
        ArrowBox[{{1.650335588057048, -1.6743648241747633`}, {
         1.6545024261463082`, -1.6415431188011942`}, {
         1.663598172643264, -1.571265926182656}, {
         1.6689528894305248`, -1.5306638742013225`}, {
         1.6751257040601242`, -1.4847171966871786`}, {
         1.682116616532062, -1.4334258936402238`}, {
         1.6899256268463383`, -1.3767899650604587`}, {
         1.6926980975495143`, -1.3571839182231664`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[
        0.49695902915279555`, 0.7201814936105378, 0.4674384458189211], 
        ArrowBox[{{1.6938182253530483`, -1.3492627242662083`}, {
         1.7019372939057402`, -1.291847207436072}, {
         1.708954093332519, -1.243387318241497}, {
         1.7166448700240169`, -1.1909350887920003`}, {
         1.725183607876823, -1.1339189616262126`}, {
         1.734744290787527, -1.0717673792827638`}, {
         1.7408813060450985`, -1.03274667694597}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[0.8940010565974592, 0.5684749654972836, 0.2144639680736159], 
        ArrowBox[{{1.742124234624882, -1.0248438212250577`}, {
         1.7453269187561289`, -1.0044803417616541`}, {
         1.7569314917826289`, -0.9320578490628834}, {
         1.7657429508498557`, -0.8782055039684177}, {
         1.775011477157069, -0.8228979920027195}, {
         1.7847370707042682`, -0.7661353131657886}, {
         1.7946959590021858`, -0.7091968533201393}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[
        0.8191607985123714, 0.7031756806165209, 0.25216920719947367`], 
        ArrowBox[{{0.9312777865616773, -0.8201854650671849}, {
         0.9264549807643009, -0.7662432354191064}, {
         0.9208347662879905, -0.7116432572484586}, {
         0.9142935550047637, -0.6569461488451559}, {
         0.9066788534426398, -0.6028114944339451}, {
         0.897838168129638, -0.5498988782395724}, {
         0.8885587618494217, -0.5032594252605525}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[0.7779918372126242, 0.7251225369845251, 0.2679205139697067], 
        ArrowBox[{{0.8868682986228934, -0.4954416484554019}, {
         0.8758889731443448, -0.44983907318732763`}, {
         0.8570476513435921, -0.3884323524834601}, {
         0.8345185010740613, -0.33281567511644955`}, {
         0.8078907738573851, -0.28307104529154403`}, {
         0.7767537212151959, -0.2392804672139918}, {
         0.7722753639098547, -0.23380672416945916`}, {
         0.7677113322332028, -0.22843485035255393`}, {
         0.7499015313295507, -0.21149519352328047`}}]}}, 
      {Arrowheads[{{0.010977782910558209`, 1.}}], 
       {RGBColor[
        0.5292587101703695, 0.7322395865285434, 0.42688114940757776`], 
        ArrowBox[{{0.7441048436311419, -0.20598171805610768`}, {
         0.7431612042659861, -0.20508418264272438`}, {
         0.7165217773883374, -0.18373463946501964`}, {
         0.6594728748767391, -0.1448826284461832}, {
         0.5957586578643107, -0.1131452287476469}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[0.9016590379465669, 0.5376270441160917, 0.2079386880079426], 
        ArrowBox[{{3., -0.12982867378507232`}, {
         2.975930697841349, -0.12670611890018424`}, {
         2.9316539354679634`, -0.12096256157104876`}, {
         2.919485893123883, -0.11938420053681491`}, {
         2.9071975323907635`, -0.11779030867046456`}, {
         2.8459317614127015`, -0.10984821980547363`}, {
         2.782632915429813, -0.10164519284424281`}, {
         2.7198119180679834`, -0.09351077113100462}, {
         2.682653770028192, -0.0887024148534866}}]}}, 
      {Arrowheads[{{0.012467482832941423`, 1.}}], 
       {RGBColor[
        0.863260030416752, 0.17721014654985312`, 0.14019200209206537`], 
        ArrowBox[{{2.6747199204125844`, -0.0876757550866102}, {
         2.6566317947852514`, -0.08533510688434823}, {
         2.5947666604546904`, -0.07733632235343568}, {
         2.5349941419777706`, -0.06961978405251128}, {
         2.476883141999866, -0.06212641135003885}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.6886320457299194, 0.7427808560430281, 0.30917714723405043`], 
        ArrowBox[{{-1., -0.7252480540340152}, {-0.9520549487518762, \
-0.6905023321193509}, {-0.9445465946509021, -0.685061348301082}, \
{-0.936933508341905, -0.6795446140101095}, {-0.8953609385687344, \
-0.649425362308958}, {-0.8508638031444705, -0.6171943987184358}, \
{-0.8050067539826418, -0.5839846390178944}, {-0.7564298773456832, \
-0.5488172870973145}, {-0.7408393771311989, -0.5375361277763031}}]}}, 
      {Arrowheads[{{0.01764893626461103, 1.}}], 
       {RGBColor[0.8882145385922161, 0.3588690148682735, 0.1733606983119838], 
        ArrowBox[{{-0.7343581593680534, -0.5328463712467285}, \
{-0.7054842509271582, -0.5119534456278692}, {-0.6525209524206291, \
-0.4736542172807314}, {-0.5982739325183082, -0.4344626527106248}, \
{-0.5434771419124066, -0.3949218025722727}, {-0.5054408711560596, \
-0.3675073504228764}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.25138394813430126`, 0.2242138998779009, 0.7680138540982718], 
        ArrowBox[{{3., -1.5956145671335846`}, {
         2.9766720674433143`, -1.5584184224743343`}, {
         2.942147860104207, -1.503375087965621}, {
         2.940866879162143, -1.5013328728145185`}, {
         2.9395766472824825`, -1.499275918755093}, {
         2.9216052748750356`, -1.4706270899611196`}, {
         2.901599449052722, -1.4387376989363507`}, {
         2.856389511575899, -1.3666817895177372`}, {
         2.8299436198344643`, -1.324541096199961}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {RGBColor[0.31013282326446945`, 0.590556652056202, 0.732356010735972], 
        ArrowBox[{{2.825690684924625, -1.317765216582459}, {
         2.798143554525706, -1.2738778212469786`}, {
         2.762001412300778, -1.2163144272102608`}, {
         2.719658676417364, -1.1488991448539352`}, {
         2.6878141596444363`, -1.0982208578720116`}, {
         2.6554764790189904`, -1.0467908322722719`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[0.703114888813574, 0.7419299654311078, 0.30079205676835613`],
         ArrowBox[{{2.6512176914125094`, -1.0400186297423741`}, {
         2.6120509930597513`, -0.9777699627847158}, {
         2.5669537536056923`, -0.9061442611490972}, {
         2.529630527800505, -0.8469255890590515}, {
         2.4898392637726277`, -0.7838870385644755}, {
         2.480610299620572, -0.7692916904817995}}]}}, 
      {Arrowheads[{{0.0033544549118167525`, 1.}}], 
       {RGBColor[
        0.8854773053142624, 0.3390131799531491, 0.16972737457134557`], 
        ArrowBox[{{2.470082369305778, -0.7270547957542803}, {
         2.4539029689610783`, -0.7270547957542803}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[0.2797957572340708, 0.5206485968736129, 0.7809300503051639], 
        ArrowBox[{{-1., 1.2698325927503868`}, {-0.9922497392991195, 
         1.259997476444508}, {-0.9537106131265713, 
         1.211096199214813}, {-0.9509090038953862, 
         1.2075415052109892`}, {-0.9480763835481354, 
         1.2039474985008527`}, {-0.924520070098471, 
         1.1740622764709032`}, {-0.8986168823619775, 
         1.1412031505682556`}, {-0.8713138499451255, 
         1.106571240000747}, {-0.8412111281675568, 
         1.0683937601035167`}, {-0.8078743833630662, 
         1.0261236897140458`}, {-0.8018868719761377, 1.0185335941858629`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[0.6060622551501813, 0.7404938124839128, 0.3649143245138196], 
        ArrowBox[{{-0.7969320983593294, 
         1.0122526533004397`}, {-0.7708692818654481, 
         0.9792140076698149}, {-0.7297379511122052, 
         0.9270936818717681}, {-0.6840225185408396, 
         0.8691916802208489}, {-0.6387597047022634, 
         0.8119012843454353}, {-0.5986012299167887, 0.7611254979670469}}]}}, 
      {Arrowheads[{{0.005589239381924789, 1.}}], 
       {RGBColor[0.9005949438518047, 0.448994812393985, 0.19098768680324274`],
         ArrowBox[{{-0.5936385713253429, 
         0.7548507852481449}, {-0.5901541857379567, 
         0.7504451792287388}, {-0.5381241975904087, 
         0.6847402230057392}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {RGBColor[
        0.9013665983804391, 0.5581188045132476, 0.21183915439075085`], 
        ArrowBox[{{3., 0.20126948085038635`}, {2.9650802065658186`, 
         0.19424666344686278`}, {2.921317216014036, 0.18544624435185136`}, {
         2.9092969455791318`, 0.18302916861146737`}, {2.897157717251236, 
         0.1805882937114611}, {2.840493467079644, 0.1692008833566107}, {
         2.782020074545663, 0.1574534890734322}, {2.72373489158341, 
         0.145752687770684}, {2.686269593458343, 0.138235921755048}}]}}, 
      {Arrowheads[{{0.01304831291808074, 1.}}], 
       {RGBColor[
        0.8628579414937295, 0.17406866695664902`, 0.1396425309510177], 
        ArrowBox[{{2.678425903954648, 0.13666222071303946`}, {
         2.664972134214848, 0.13396295381211337`}, {2.610099765202985, 
         0.12296693711422046`}, {2.556232491068232, 0.11218357139042526`}, {
         2.4737107786292505`, 0.0957002628681981}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {RGBColor[
        0.2949682637543237, 0.14633398988432975`, 0.6923900240901368], 
        ArrowBox[{{-0.27332666851356974`, 2.}, {-0.27089363063416916`, 
         1.9829575645102586`}, {-0.2646933887459422, 
         1.9395712947059693`}, {-0.25858407711306697`, 
         1.8968687263896584`}, {-0.2583628148196349, 
         1.8953229686072315`}, {-0.258140397044934, 
         1.8937692037095304`}, {-0.25321446799466396`, 
         1.8593913114544942`}, {-0.24762815368268223`, 
         1.820447833914998}, {-0.2415915647236952, 
         1.7784013034666306`}, {-0.23465442647069762`, 
         1.730148667200522}, {-0.22789758515654063`, 1.6832411282181579`}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {RGBColor[
        0.25684986472215143`, 0.43390427988302677`, 0.8082310140500516], 
        ArrowBox[{{-0.22675698999151683`, 
         1.6753228555107094`}, {-0.22649455080314507`, 
         1.6735009425950906`}, {-0.21678974960049321`, 
         1.606269147128756}, {-0.20480644320122704`, 
         1.5235384363435451`}, {-0.19768525817979546`, 
         1.474517921034621}, {-0.18981105194383155`, 
         1.4203939657814848`}, {-0.18079471980471953`, 
         1.3586409375660025`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[
        0.5027877237338342, 0.7253799671090364, 0.45450022781185206`], 
        ArrowBox[{{-0.1796389238515312, 
         1.3507248693680525`}, {-0.17828304114583338`, 
         1.341438403243027}, {-0.17168588201582696`, 
         1.2964118682796781`}, {-0.164533287065149, 
         1.2476861641869155`}, {-0.15669698912713403`, 
         1.194500403821959}, {-0.14804872103511646`, 
         1.1360937000420281`}, {-0.13858848278909638`, 
         1.0724660528471226`}, {-0.13287332141756766`, 1.034160676805792}}]}}, 
      {Arrowheads[{{0.010883433012606112`, 1.}}], 
       {RGBColor[
        0.8947618720162606, 0.5591251427575145, 0.21262748179689253`], 
        ArrowBox[{{-0.13169278894982092`, 
         1.026248259786158}, {-0.1283162743890738, 
         1.003617462237243}, {-0.11733736625112971`, 
         0.9304974820144636}, {-0.10575702879134508`, 
         0.8540556659808589}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       {RGBColor[
        0.28880637294555167`, 0.15734454482251303`, 0.703081617532003], 
        ArrowBox[{{0.028164008114797325`, 2.}, {0.02834347592046078, 
         1.9701464810212421`}, {0.028616148586381743`, 1.9249428762603795`}, {
         0.028913840573186276`, 1.8757828603142088`}, {0.028924717173833412`, 
         1.8739900943938381`}, {0.028935658328572186`, 1.8721869605965447`}, {
         0.0291544108213115, 1.8362497038665075`}, {0.02940318468624532, 
         1.7955233858520638`}, {0.029672470142864244`, 1.7515542070202268`}, {
         0.029982778782853384`, 1.7010993065536038`}, {0.030113248068151775`, 
         1.6800059372482816`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {RGBColor[
        0.2632145292888772, 0.46179840916418846`, 0.8018121587729092], 
        ArrowBox[{{0.030162729699168923`, 1.6720060902767333`}, {
         0.03034875038221234, 1.6419315562062113`}, {0.030785024716940723`, 
         1.5718238277320666`}, {0.03132399390220787, 1.4860154037998665`}, {
         0.03164413610698198, 1.435438162037756}, {0.03199805005318312, 
         1.3797455670783065`}, {0.03217532166104038, 1.3520124199139476`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {RGBColor[
        0.5354782451048334, 0.7321808266895451, 0.42310561982077555`], 
        ArrowBox[{{0.03222645700039769, 1.3440125833420502`}, {
         0.03226937737665067, 1.3372979315974125`}, {0.03257005219652051, 
         1.2905922842560265`}, {0.03290007451279267, 1.2396286250541486`}, {
         0.03325944432546714, 1.1844069539917788`}, {0.03365324576977007, 
         1.1244345778877836`}, {0.034086562980927645`, 1.0592188035610288`}, {
         0.03432277657788407, 1.0240194512306078`}}]}}, 
      {Arrowheads[{{0.0064353074171740205`, 1.}}], 
       {RGBColor[0.9000840776563629, 0.5180714694382066, 0.2043843071485455], 
        ArrowBox[{{0.03437646126528359, 1.0160196313604895`}, {
         0.03455939595893986, 0.9887596310115147}, {0.0350717447038067, 
         0.9130570602392414}}]}}}}}, BarLegend["Rainbow"]},
  AspectRatio->1,
  Axes->False,
  DisplayFunction->Identity,
  Frame->False,
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "VectorLengthFunction" -> 
    Function[{System`VectorPlotsDump`m, System`VectorPlotsDump`vrange}, 
      System`VectorPlotsDump`min = Min[System`VectorPlotsDump`vrange]; 
      System`VectorPlotsDump`max = Max[System`VectorPlotsDump`vrange]; 
      System`VectorPlotsDump`imin = If[
         NumericQ[System`VectorPlotsDump`min], System`VectorPlotsDump`min, 
         Min[System`VectorPlotsDump`m], 
         Min[System`VectorPlotsDump`m]]; System`VectorPlotsDump`imax = If[
         NumericQ[System`VectorPlotsDump`max], System`VectorPlotsDump`max, 
         Max[System`VectorPlotsDump`m], 
         Max[System`VectorPlotsDump`m]]; Map[If[
         Or[# > System`VectorPlotsDump`imax, # < 
          System`VectorPlotsDump`imin], #, System`VectorPlotsDump`imax]& , 
        System`VectorPlotsDump`m]], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
    "TransparentPolygonMesh" -> True},
  PlotRange->{{-1, 3}, {-2, 2}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.866546554753798*^9, 3.866546599225464*^9}},
 CellLabel->"Out[31]=",ExpressionUUID->"096e2f2b-3951-4c78-a779-b54925d5bf7d"]
}, Open  ]],

Cell[BoxData["bar"], "Input",
 CellChangeTimes->{{3.866546608346757*^9, 
  3.866546608525692*^9}},ExpressionUUID->"bbe7e174-bfbc-4175-953b-\
de6f736672b8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarLegend", "[", "\"\<Rainbow\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.866546528752224*^9, 3.866546534432249*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"dc3a1bf4-fdfb-4834-a0ff-cc1fefde4249"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    StyleBox[
     PaneBox[
      GraphicsBox[{
        RasterBox[CompressedData["
1:eJwVV3k01O8XTtkKKVuFlJAibcoSelKKQim0E6K9UNooydbX0kKytNijkKWF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         "], {{
           Rational[-15, 2], 
           Rational[-225, 2]}, {
           Rational[15, 2], 
           Rational[225, 2]}}], {Antialiasing -> False, 
         AbsoluteThickness[0.1], 
         Directive[
          Opacity[0.3], 
          GrayLevel[0]], 
         LineBox[
          NCache[{{
             Rational[15, 2], 
             Rational[-225, 2]}, {
             Rational[-15, 2], 
             Rational[-225, 2]}, {
             Rational[-15, 2], 
             Rational[225, 2]}, {
             Rational[15, 2], 
             Rational[225, 2]}, {
             Rational[15, 2], 
             Rational[-225, 2]}}, {{7.5, -112.5}, {-7.5, -112.5}, {-7.5, 
           112.5}, {7.5, 112.5}, {7.5, -112.5}}]]}, {
         CapForm[None], {}}, 
        StyleBox[{Antialiasing -> False, 
          StyleBox[
           LineBox[{{7.5, -112.5}, {7.5, 112.5}}], {
            Directive[
             AbsoluteThickness[0.2], 
             Opacity[0.3], 
             GrayLevel[0]]}, StripOnInput -> False], 
          StyleBox[
           StyleBox[{{
              StyleBox[
               LineBox[{{{7.5, -112.5}, 
                  Offset[{4., 0}, {7.5, -112.5}]}, {{7.5, -67.5}, 
                  Offset[{4., 0}, {7.5, -67.5}]}, {{7.5, -22.5}, 
                  Offset[{4., 0}, {7.5, -22.5}]}, {{7.5, 22.5}, 
                  Offset[{4., 0}, {7.5, 22.5}]}, {{7.5, 67.5}, 
                  Offset[{4., 0}, {7.5, 67.5}]}, {{7.5, 112.5}, 
                  Offset[{4., 0}, {7.5, 112.5}]}}], {
                Directive[
                 AbsoluteThickness[0.2], 
                 GrayLevel[0.4]]}, StripOnInput -> False], 
              StyleBox[
               LineBox[{{{7.5, -101.25}, 
                  Offset[{2.5, 0.}, {7.5, -101.25}]}, {{7.5, -90.}, 
                  Offset[{2.5, 0.}, {7.5, -90.}]}, {{7.5, -78.75}, 
                  Offset[{2.5, 0.}, {7.5, -78.75}]}, {{7.5, -56.25}, 
                  Offset[{2.5, 0.}, {7.5, -56.25}]}, {{7.5, -45.}, 
                  Offset[{2.5, 0.}, {7.5, -45.}]}, {{7.5, -33.75}, 
                  Offset[{2.5, 0.}, {7.5, -33.75}]}, {{7.5, -11.25}, 
                  Offset[{2.5, 0.}, {7.5, -11.25}]}, {{7.5, 0.}, 
                  Offset[{2.5, 0.}, {7.5, 0.}]}, {{7.5, 11.250000000000014`}, 
                  
                  Offset[{2.5, 0.}, {7.5, 11.250000000000014`}]}, {{7.5, 
                  33.75}, 
                  Offset[{2.5, 0.}, {7.5, 33.75}]}, {{7.5, 45.}, 
                  Offset[{2.5, 0.}, {7.5, 45.}]}, {{7.5, 56.25}, 
                  Offset[{2.5, 0.}, {7.5, 56.25}]}, {{7.5, 78.75}, 
                  Offset[{2.5, 0.}, {7.5, 78.75}]}, {{7.5, 90.}, 
                  Offset[{2.5, 0.}, {7.5, 90.}]}, {{7.5, 101.25}, 
                  Offset[{2.5, 0.}, {7.5, 101.25}]}}], {
                Directive[
                 AbsoluteThickness[0.2], 
                 GrayLevel[0.4], 
                 Opacity[0.3]]}, StripOnInput -> False]}, 
             StyleBox[
              StyleBox[{{
                 StyleBox[{
                   InsetBox[
                    FormBox["0", TraditionalForm], 
                    Offset[{7., 0.}, {7.5, -112.5}], 
                    ImageScaled[{0, 0.5}], Automatic, {1, 0}], 
                   InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox[
                    StyleBox["\"0.2\"", ShowStringCharacters -> False], 0.2, 
                    AutoDelete -> True], NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, -67.5}], 
                    ImageScaled[{0, 0.5}], Automatic, {1, 0}], 
                   InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox[
                    StyleBox["\"0.4\"", ShowStringCharacters -> False], 0.4, 
                    AutoDelete -> True], NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, -22.5}], 
                    ImageScaled[{0, 0.5}], Automatic, {1, 0}], 
                   InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox[
                    StyleBox["\"0.6\"", ShowStringCharacters -> False], 0.6, 
                    AutoDelete -> True], NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, 22.5}], 
                    ImageScaled[{0, 0.5}], Automatic, {1, 0}], 
                   InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox[
                    StyleBox["\"0.8\"", ShowStringCharacters -> False], 0.8, 
                    AutoDelete -> True], NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, 67.5}], 
                    ImageScaled[{0, 0.5}], Automatic, {1, 0}], 
                   InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox[
                    StyleBox["\"1.0\"", ShowStringCharacters -> False], 1., 
                    AutoDelete -> True], NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, 112.5}], 
                    ImageScaled[{0, 0.5}], Automatic, {1, 0}]}, {
                   Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], {
                    Directive[
                    Opacity[1], 
                    GrayLevel[0.3]], 
                    Directive[
                    Opacity[1], 
                    GrayLevel[0.3]]}}, StripOnInput -> False], 
                 
                 StyleBox[{{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}}, {
                   Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4], 
                    Opacity[0.3]], {
                    Directive[
                    Opacity[1], 
                    GrayLevel[0.3]], 
                    Directive[
                    Opacity[1], 
                    GrayLevel[0.3]]}}, StripOnInput -> False]}, {}}, {{
                 Directive[
                  Opacity[1], 
                  GrayLevel[0.3]], 
                 Directive[
                  Opacity[1], 
                  GrayLevel[0.3]]}}, StripOnInput -> False], {
              "GraphicsLabel"}, StripOnInput -> False]}, {"GraphicsTicks"}, 
            StripOnInput -> False], {{
             Directive[
              AbsoluteThickness[0.2], 
              GrayLevel[0.4]], 
             Directive[
              AbsoluteThickness[0.2], 
              GrayLevel[0.4], 
              Opacity[0.3]]}}, StripOnInput -> False]}, {"GraphicsAxes"}, 
         StripOnInput -> False]}, PlotRangePadding -> Scaled[0.02], PlotRange -> 
       All, Frame -> True, FrameTicks -> {{False, False}, {True, False}}, 
       FrameStyle -> Opacity[0], FrameTicksStyle -> Opacity[0], 
       ImageSize -> {Automatic, 225}, BaseStyle -> {}], Alignment -> Left, 
      AppearanceElements -> None, ImageMargins -> {{5, 5}, {5, 5}}, 
      ImageSizeAction -> "ResizeToFit"], LineIndent -> 0, StripOnInput -> 
     False], {FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
    False]},
  "BarLegend",
  DisplayFunction->(#& ),
  InterpretationFunction:>(
   RowBox[{"BarLegend", "[", "\"Rainbow\"", "]"}]& )]], "Output",
 CellChangeTimes->{3.8665465347916527`*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"309ec7e9-6d19-4fd4-b1e8-cf9eae27a14b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"StreamPlot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "x"}], ",", 
       RowBox[{"-", "y"}]}], "}"}], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"x", "^", "2"}]}], "-", 
       RowBox[{"y", "^", "2"}]}], "]"}]}], " ", "+", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"x", "-", "2"}], ")"}]}], ",", 
       RowBox[{"-", "y"}]}], "}"}], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "-", "2"}], ")"}], "^", "2"}]}], "-", 
       RowBox[{"y", "^", "2"}]}], "]"}]}]}], " ", ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "1"}], ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", 
     RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}], ",", 
   RowBox[{"Frame", "\[Rule]", "False"}], ",", 
   RowBox[{"StreamColorFunction", "\[Rule]", "\"\<Rainbow\>\""}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", "Automatic"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.866546628652504*^9, 3.8665466330292177`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"ffb70e7d-6d61-48a7-b1e2-74cfcab0c91d"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{}}, {{
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.2901462529017357, 0.15495034110713193`, 0.7007567707930717], 
           
           ArrowBox[{{0.2217284478983613, -2.}, {
            0.21887074548438937`, -1.9581852854254616`}, {
            0.21591766180204247`, -1.9153303908578443`}, {
            0.21243790407456137`, -1.865244210532549}, {
            0.20833844727229217`, -1.806828442760105}, {
            0.2032776202734501, -1.7355113107305176`}, {
            0.20026281799872245`, -1.6934260485348283`}, {
            0.19934973501237993`, -1.680783678289331}}]}}, {
          Arrowheads[{{0.019999999999999993`, 1.}}], {
           RGBColor[
           0.260660985652499, 0.4541839237029466, 0.8054640652155981], 
           
           ArrowBox[{{0.19877344383742745`, -1.67280446225756}, {
            0.19681535929602884`, -1.6456932028051146`}, {
            0.19286915470045674`, -1.591434935149803}, {
            0.18821744948636832`, -1.528216340594709}, {
            0.1836456740554672, -1.466966697867905}, {
            0.17826612460889682`, -1.3958208120020643`}, {
            0.17503011544840463`, -1.3536868654514347`}}]}}, {
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.5283108395985713, 0.7278633303116744, 0.43488744992460726`], 
           
           ArrowBox[{{0.17441749643840823`, -1.3457103563184498`}, {
            0.17184611993150917`, -1.3122301543381958`}, {
            0.1681666421997438, -1.2649362490106266`}, {
            0.16411296356296534`, -1.2133759858302635`}, {
            0.1577815284849383, -1.1340120687146222`}, {
            0.15427665653138506`, -1.090685855401963}, {
            0.15052805656979526`, -1.0448235378775885`}, {
            0.149024970611648, -1.026719894343071}}]}}, {
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.9012248540680137, 0.5343117808853863, 0.20729101539226522`], 
           
           ArrowBox[{{0.1483630345214048, -1.0187473263369369`}, {
            0.14433565782816166`, -0.9702403253643733}, {
            0.13756179596702092`, -0.8902190667416556}, {
            0.13647375996962344`, -0.8774760255591815}, {
            0.13537289193616486`, -0.8646271332525102}, {
            0.12782822136348204`, -0.7788993508604448}, {
            0.12070069590710465`, -0.6999462831742705}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.8577917555413473, 0.13448707474279448`, 0.13271937834315709`], 
           
           ArrowBox[{{0.11998084246616063`, -0.6919787363817383}, {
            0.11558605882473569`, -0.644386761065797}, {
            0.11115176328294485`, -0.5970944332945082}, {
            0.1047265532278608, -0.5297231549516623}, {
            0.09854241513921635, -0.46648236689954886`}, {
            0.0925480003017829, -0.40596445533930153`}, {
            0.0892340237267933, -0.3734606489832307}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.8533145927682108, 0.6640487751107202, 0.2385539504476204], 
           
           ArrowBox[{{0.08842257781872224, -0.3655019081570526}, {
            0.0869330319667714, -0.35089229676278655`}, {
            0.0817430056653613, -0.30145046444189405`}, {
            0.07702341692873196, -0.25782353164851407`}, {
            0.06897778956851221, -0.18670470118597}, {
            0.05916761203739814, -0.10661672161402175`}, {
            0.05388877685741525, -0.06774815784632185}, {
            0.05096485762469107, -0.047725287370373626`}}]}}, {
          Arrowheads[{{0.0022037252089559404`, 1.}}], {
           RGBColor[
           0.2828253776373337, 0.1680318613410728, 0.7134593363520354], 
           
           ArrowBox[{{0.049775812359790686`, -0.03981425445129747}, {
            0.04778488278316392, -0.02712651340368985}, {
            0.0457613605971557, -0.015296836092150195`}, {
            0.04452278083102576, -0.008783700094517503}, {
            0.04375616818924309, -0.005076890455123833}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.29015362187028065`, 0.15493717365001197`, 0.7007439847801069], 
           ArrowBox[{{1.7783137183333728`, -2.}, {
            1.7811031092159983`, -1.9591713968174764`}, {
            1.7840348708289442`, -1.9166103885635462`}, {
            1.7874856785346254`, -1.866919170346114}, {
            1.7915835529567883`, -1.808496798478551}, {
            1.7966440738664002`, -1.7371481706146221`}, {
            1.7996595540989198`, -1.695032114584762}, {
            1.800688136708336, -1.6807833773078276`}}]}}, {
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.26053956290806934`, 0.45438622089585945`, 0.8058075915396993], 
           
           ArrowBox[{{1.8012641389286106`, -1.6728041404118432`}, {
            1.803108729898607, -1.6472514119539863`}, {
            1.8070576445168995`, -1.5929274354751075`}, {
            1.811714746701191, -1.529603402178674}, {
            1.8162986045212994`, -1.4681633517907227`}, {
            1.82169645417644, -1.3967450267391341`}, {
            1.8250022947668567`, -1.353686159482454}}]}}, {
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.5283237704224604, 0.7278640045071327, 0.4348782508862151], 
           
           ArrowBox[{{1.8256146918335325`, -1.3457096333066851`}, {
            1.8281443179704666`, -1.312761028236307}, {
            1.8318425641966494`, -1.2652112424467514`}, {
            1.835919282437138, -1.213344930692029}, {
            1.8422434353296513`, -1.1340538873117019`}, {
            1.8457439545240306`, -1.0907707819464596`}, {
            1.8494876799507738`, -1.0449562222146955`}, {
            1.8510014982485317`, -1.0267187161296918`}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.9012289978660115, 0.5343167408679953, 0.20729210509824858`], 
           
           ArrowBox[{{1.8516632685643126`, -1.018746134361585}, {
            1.8556851610964817`, -0.970292968194084}, {
            1.8624653084154734`, -0.8901787613899759}, {
            1.8635533506267348`, -0.8774327638174155}, {
            1.8646542257274636`, -0.8645808894078787}, {
            1.8722628961345553`, -0.7781232872064497}, {
            1.8761716983976864`, -0.7345591183570996}, {
            1.8793167136415267`, -0.6999443216891297}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.8578165508606577, 0.13468079803423616`, 0.1327532621723649], 
           
           ArrowBox[{{1.8800405922533083`, -0.6919771390154736}, {
            1.8801501453672076`, -0.6907713710086592}, {
            1.8844541536873223`, -0.6441473636075353}, {
            1.8887710926450545`, -0.5980756343913208}, {
            1.8952386848938132`, -0.5302312413385422}, {
            1.9014625832119614`, -0.46656599489845973`}, {
            1.9074748710519596`, -0.405852938383664}, {
            1.9107772632984499`, -0.37345808666281305`}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.8531993092129944, 0.6639532581927529, 0.23857424611418163`], 
           
           ArrowBox[{{1.9115885935420385`, -0.36549933404473034`}, {
            1.9131052442391234`, -0.3506217329673268}, {
            1.91830790470289, -0.30105733201078033`}, {
            1.9230370543726965`, -0.2573446888753568}, {
            1.9310935444804094`, -0.186145212383182}, {
            1.9408640342589953`, -0.10640254237149703`}, {
            1.946138650304789, -0.06757048815155772}, {
            1.9490380639985874`, -0.04772175809251041}}]}}, {
          Arrowheads[{{0.0022040577098546904`, 1.}}], {
           RGBColor[
           0.28287223967472075`, 0.16801557696340108`, 0.7134122174646543], 
           
           ArrowBox[{{1.950226101401356, -0.03981057226650611}, {
            1.952233008446181, -0.027025994022682045`}, {
            1.9542473442024173`, -0.015253381431783395`}, {
            1.9554813384383634`, -0.00876386493782134}, {
            1.9562456394585075`, -0.00506777573728379}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.9011175297680524, 0.575571485062115, 0.21516115271843955`], 
           
           ArrowBox[{{-1., -0.24146515212942785`}, {-0.9506108068232855, \
-0.22954825122454814`}, {-0.8801820799895963, -0.2125586601074569}, \
{-0.8059711694833194, -0.19466324865150592`}, {-0.7495779782250405, \
-0.18107116735991924`}, {-0.6923303856645074, -0.16728079442597282`}, \
{-0.6889147674896582, -0.16645864417448922`}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.8627243014838214, 0.17302455124014043`, 0.13945990635101171`], 
           
           ArrowBox[{{-0.6811369119688883, -0.164586489400431}, \
{-0.6349836187999112, -0.15347724368172733`}, {-0.5782929046294423, \
-0.13984562895924346`}, {-0.5015314564753092, -0.12142197160031454`}, \
{-0.4295398234410987, -0.10419349232915974`}, {-0.418346039907032, \
-0.1015190009791575}, {-0.4073201196695805, -0.09888646876038895}, \
{-0.3699515747769807, -0.08999683540045206}}]}}, {
          Arrowheads[{{0.017725332085168063`, 1.}}], {
           RGBColor[
           0.8679585683973091, 0.6517709084517084, 0.23322341437708163`], 
           
           ArrowBox[{{-0.36216779238927943`, -0.08814947981150459}, \
{-0.33010785546805593`, -0.08054967247077408}, {-0.26150326428278386`, \
-0.06436210510214335}, {-0.2041545026025276, -0.05098629334333377}, \
{-0.15699688138473, -0.040150707637377166`}, {-0.08585087475935296, \
-0.024283171613196493`}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.3060690375308151, 0.12649824736380275`, 0.6731288973042776], 
           
           ArrowBox[{{0.6989663192115715, 2.}, {0.6921863780307181, 
            1.9436659863274655`}, {0.6869125906098095, 1.901360359750464}, {
            0.6805373921997817, 1.8519953888320415`}, {0.6732653900671739, 
            1.7980087201790307`}, {0.6641232822682043, 1.7330771436427048`}, {
            0.6566564428539959, 1.6828236195826376`}}]}}, {
          Arrowheads[{{0.020000000000000007`, 1.}}], {
           RGBColor[
           0.2488337691572099, 0.36829963156695567`, 0.8082290671408348], 
           
           ArrowBox[{{0.6554806834456967, 1.6749104918941824`}, {
            0.6521967061532101, 1.6528085793277156`}, {0.6448135511987108, 
            1.605110226833603}, {0.6359669065335275, 1.5503451958564418`}, {
            0.6262867092070465, 1.493543526934113}, {0.6144968499405067, 
            1.4277195052683183`}, {0.6015364789618325, 
            1.359518078590678}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.4159280815745735, 0.6924675047157048, 0.5615026864009333], 
           
           ArrowBox[{{0.6000429602392595, 1.3516587273562997`}, {
            0.5998046693536548, 1.3504047680067364`}, {0.5910710629324644, 
            1.306593369002111}, {0.5811465159293746, 1.2586852526484686`}, {
            0.5694333218607044, 1.204772514994613}, {0.5559116460409419, 
            1.1454484422351252`}, {0.5401973727795357, 1.0802568234795704`}, {
            0.5297779260928278, 1.0395181433587988`}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.8416846919790738, 0.684081797734481, 0.24407370513752072`], 
           
           ArrowBox[{{0.5277956308185838, 1.031767626895639}, {
            0.5219063863859346, 1.0087414478375132`}, {0.5192836100747212, 
            0.9987379592932569}, {0.5166067435758905, 0.9886187459189636}, {
            0.5006050994042269, 0.9316431703093849}, {0.4828305145990771, 
            0.8716921477027507}, {0.46416670457176457`, 0.8106962584346828}, {
            0.4437244441001268, 0.7476106358437475}, {0.4360518565671928, 
            0.7252812169062338}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.8753257746573857, 0.27144764407835664`, 0.15667817310569124`], 
           
           ArrowBox[{{0.4334521730255183, 0.7177153960331794}, {
            0.4216389782986999, 0.683335628723482}, {0.39804555228202004`, 
            0.618771585867423}, {0.37331348694591515`, 0.5550725153548063}, {
            0.3478121031862131, 0.4933924252648673}, {0.32856524261605785`, 
            0.4491857610594617}, {0.315500129868206, 
            0.42039473282535095`}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.9016090708907457, 0.5112337260474343, 0.20290016116361945`], 
           
           ArrowBox[{{0.3121942613499694, 0.41310973225293285`}, {
            0.30933655534928584`, 0.4068123281862135}, {0.29037284300734933`, 
            0.3668266138722692}, {0.2719209072117003, 0.32978310534477545`}, {
            0.2370251818062439, 0.2643191191134973}, {0.20559501222687399`, 
            0.21001319642109514`}, {0.17818148109277582`, 
            0.16626221454047352`}, {0.1565943356847367, 
            0.13391865966851876`}}]}}, {
          Arrowheads[{{0.0035906997558896193`, 1.}}], {
           RGBColor[
           0.33762088638963067`, 0.6209279565601042, 0.6841636303280006], 
           
           ArrowBox[{{0.1449615473845091, 0.09054182273475431}, {
            0.12548473978278, 0.09054182273475431}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.30083685083635925`, 0.1358475332946936, 0.6822073465473945], 
           
           ArrowBox[{{1.4432493474500767`, 2.}, {1.4472218440201856`, 
            1.9700752876935332`}, {1.4529170584508382`, 
            1.9282032696869058`}, {1.4597380101459336`, 
            1.8792473624201296`}, {1.4673561870973735`, 
            1.8261016351116237`}, {1.4768109289199582`, 
            1.7620715282368076`}, {1.4888710196382193`, 
            1.683276067548777}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.25065214517870277`, 0.3986384065240568, 0.812042378191756], 
           
           ArrowBox[{{1.4901118787585816`, 1.6753728911978598`}, {
            1.4963883528594923`, 1.6354734263321338`}, {1.505190405080562, 
            1.5810701267446885`}, {1.5147186102029144`, 1.524210659408052}, {
            1.5261854274868392`, 1.457988422308035}, {1.540281887978894, 
            1.3796909984142605`}, {1.543950708646795, 
            1.3599460421087055`}}]}}, {
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.4573241032052689, 0.7102539595521901, 0.508378018490788], 
           
           ArrowBox[{{1.5454121779009822`, 1.3520806681430848`}, {
            1.5485729364996679`, 1.3350700137468425`}, {1.557915821242912, 
            1.286048391848649}, {1.5688180143044534`, 1.2306161535352151`}, {
            1.5812733378563146`, 1.169266560049439}, {1.5955643006732636`, 
            1.1014445421510253`}, {1.6093524061464084`, 
            1.0385506432134513`}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.8800002376225018, 0.6281573485859842, 0.22731596854307823`], 
           
           ArrowBox[{{1.6110655459273735`, 1.0307362237154416`}, {
            1.6119734115300683`, 1.0265950305996794`}, {1.6143134539482342`, 
            1.0160974688939965`}, {1.616696585929555, 1.0054706946399727`}, {
            1.631226410858523, 0.9433090817050539}, {1.6471613733522488`, 
            0.8776723136684822}, {1.6637323608364945`, 0.810914913924536}, {
            1.681575398301781, 0.7419162507658412}, {1.6874812148637346`, 
            0.7200163712973452}}]}}, {
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.8646368361058794, 0.18796698845359858`, 0.14207346400183143`], 
           
           ArrowBox[{{1.6895641908409316`, 0.7122923042935951}, {
            1.700453756246771, 0.6719117460167743}, {1.720130705170127, 
            0.6021368215017117}, {1.7402039319553193`, 0.534036349591049}, {
            1.760271123485818, 0.4690552026551812}, {1.7768489241930947`, 
            0.41753088933107896`}, {1.7808153162640716`, 
            0.40562565463217576`}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.8929126917947647, 0.5700407033314139, 0.21485852695013263`], 
           
           ArrowBox[{{1.7833439796367585`, 0.39803580209423856`}, {
            1.7930104367710507`, 0.3690216656116865}, {1.8084639507620601`, 
            0.3243675050729806}, {1.8229177557084961`, 0.2844083812909379}, {
            1.8431850559339353`, 0.2313797301332406}, {1.8609695093008918`, 
            0.18740320672989277`}, {1.889399489945295, 
            0.12199453096695848`}, {1.8997076250222291`, 
            0.10015920991668881`}}]}}, {
          Arrowheads[{{0.002975888914435172, 1.}}], {
           RGBColor[
           0.2667011012453697, 0.4526912815225457, 0.7909552445821367], 
           
           ArrowBox[{{1.903122865776253, 0.09292483844488461}, {
            1.9099090055315078`, 0.07855002290918654}, {1.9244261488760384`, 
            0.050349139614622056`}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.019999999999999993`, 1.}}], {
           RGBColor[
           0.30244846697662375`, 0.13296776982560002`, 0.6794110060910643], 
           
           ArrowBox[{{-0.43018293479542796`, 2.}, {-0.4145915713195532, 
            1.9286343993951858`}, {-0.4023807772922994, 
            1.8727931294726712`}, {-0.38727498532552856`, 
            1.8037816278715033`}, {-0.37817568635375787`, 
            1.7622524880247643`}, {-0.36770448678207857`, 
            1.7145004793520384`}, {-0.36175693147998494`, 
            1.6874014203541532`}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.2510695165892866, 0.3998366595065126, 0.8114954594573558], 
           
           ArrowBox[{{-0.3600419533402826, 
            1.6795874041025485`}, {-0.3566523863563705, 
            1.6641433987913266`}, {-0.3436951175876524, 
            1.6051746258331079`}, {-0.3281925372288233, 
            1.5347293471200314`}, {-0.31924792203467983`, 
            1.494138163504353}, {-0.30929792305382936`, 
            1.4490372739035189`}, {-0.2911813980965612, 
            1.3670842861882297`}}]}}, {
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.46535414693924687`, 0.7135509974433989, 0.4983655837136433], 
           
           ArrowBox[{{-0.28945177787868054`, 
            1.3592734980498142`}, {-0.2800534656224842, 
            1.3168538618171435`}, {-0.2681589707307897, 
            1.2632651792222989`}, {-0.26648008238590076`, 
            1.2557071425479995`}, {-0.2647770542109318, 
            1.2480427242780157`}, {-0.2542026301700868, 
            1.2005598325868556`}, {-0.24268249413333254`, 
            1.1489493118772387`}, {-0.2306603825536601, 
            1.0951786151877125`}, {-0.21984275885323082`, 
            1.046936324267688}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.8900544169010065, 0.6078084704221731, 0.22231220566543816`], 
           ArrowBox[{{-0.2180923436213703, 
            1.0391301698677242`}, {-0.2176343198881513, 
            1.0370875665383674`}, {-0.20360088240933438`, 
            0.9747308811778385}, {-0.18855664638973757`, 
            0.9081632743547603}, {-0.17262946750950264`, 
            0.8380527279587101}, {-0.15594720144877144`, 
            0.7650672238792651}, {-0.14721588507630715`, 
            0.727078427891004}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.8590815963643803, 0.14456446905045245`, 0.13448199916711379`], 
           
           ArrowBox[{{-0.14542189023127505`, 
            0.7192821744607988}, {-0.1356619688049352, 
            0.6770436657626486}, {-0.12547612561715493`, 
            0.633195998145597}, {-0.11526146451879994`, 
            0.5894577381560497}, {-0.0953617435450572, 
            0.5050706084504305}, {-0.07657886083839863, 
            0.4266434440367539}, {-0.07199236522539967, 
            0.40782280319360814`}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.8859218240636408, 0.5757341128530702, 0.21676854045348767`], 
           
           ArrowBox[{{-0.0700982377959821, 
            0.40005026941876176`}, {-0.05928318124384885, 
            0.3556707883855469}, {-0.04384506960643267, 
            0.29364718496733705`}, {-0.030286141201353357`, 
            0.24042533724899323`}, {-0.018628011303814147`, 
            0.1958579486973843}, {-0.0003159487990042342, 
            0.12873008625872784`}, {0.010785277553278518`, 
            0.09047202691014133}}]}}, {
          Arrowheads[{{0.004900100844264186, 1.}}], {
           RGBColor[
           0.24907410937594218`, 0.38106928327218725`, 0.8110689952303454], 
           
           ArrowBox[{{0.01304603252042304, 0.08279842940707412}, {
            0.023704782147349363`, 0.048959854759682626`}, {
            0.030812272671919532`, 0.027619881811714164`}, {
            0.03529532638535196, 0.015072900421562228`}, {0.03801577489101638,
             0.008506377103142697}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.3068201629207221, 0.12515607697687187`, 0.6718256078527158], 
           ArrowBox[{{2.5144526014130943`, 2.}, {2.5010541615506847`, 
            1.9483899326013565`}, {2.486898012468886, 1.893895243564692}, {
            2.4693414668377494`, 1.826357232683288}, {2.4587304268571764`, 
            1.7855663060740508`}, {2.4464809719543443`, 
            1.7385037394552156`}, {2.433926096734331, 
            1.6902977641675776`}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[0.2467908348582176, 0.376667021757888, 0.814416938639727], 
           
           ArrowBox[{{2.4319085713042523`, 1.682556343711713}, {
            2.4181636416075074`, 1.6298255864845574`}, {2.3996812488988106`, 
            1.5589995788178324`}, {2.3889369928947195`, 
            1.5178675485779227`}, {2.3769042290740563`, 
            1.4718437189929379`}, {2.357127370037913, 1.3963062039656033`}, {
            2.3510038252521945`, 1.372952723520353}}]}}, {
          Arrowheads[{{0.02000000000000001, 1.}}], {
           RGBColor[
           0.4415503055480186, 0.703470273523849, 0.5286617651006562], 
           
           ArrowBox[{{2.3489747308772464`, 1.3652143273029476`}, {
            2.3457557377023797`, 1.3529379911621604`}, {2.3332004889786693`, 
            1.305114249745077}, {2.3314297017972794`, 1.2983727740445217`}, {
            2.3296343387785012`, 1.2915390997021317`}, {2.3176513115142243`, 
            1.2460011415413446`}, {2.304528003232219, 1.1962130778968387`}, {
            2.2907759375365417`, 1.1441034784809272`}, {2.2757663570135214`, 
            1.0873508075222036`}, {2.2673958390180045`, 
            1.0557877307056591`}}]}}, {
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.8756051944799789, 0.6327507139630201, 0.2290182358727452], 
           
           ArrowBox[{{2.2653451303695396`, 1.0480550342782082`}, {
            2.2594417292757063`, 1.025794822627826}, {2.241744521935644, 
            0.9592752814049521}, {2.222763923830395, 0.8882215061000165}, {
            2.2025891237970185`, 0.8130628189594539}, {2.1898589861940696`, 
            0.7658564093778504}, {2.182568129080999, 0.7389470861177359}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.8606493190734037, 0.1568129260862204, 0.1366243570796326], 
           
           ArrowBox[{{2.1804760258855675`, 0.7312254862692806}, {
            2.176982666016939, 0.7183320845044443}, {2.1639601632656276`, 
            0.6704898443392356}, {2.150791477940134, 0.622329688882224}, {
            2.129636179760488, 0.5455570957407896}, {2.1092553552183793`, 
            0.4724563145435505}, {2.095224728106478, 0.4227922276825712}}]}}, {
          Arrowheads[{{0.01884433777464377, 1.}}], {
           RGBColor[
           0.90006796180584, 0.5400396973188649, 0.20834414038663654`], 
           
           ArrowBox[{{2.0930497719793992`, 0.41509355469008213`}, {
            2.0900546002738447`, 0.40449157185910667`}, {2.0724395108869187`, 
            0.3431270942560572}, {2.0565359715530844`, 
            0.28869075448737497`}, {2.042469866767826, 0.2415104253060331}, {
            2.0222934268342874`, 0.17556139295445783`}, {2.006605846403995, 
            0.12625802408247797`}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.32222160383489207`, 0.11696648488200498`, 0.6549013243120296], 
           
           ArrowBox[{{-0.6499084327835923, -2.}, {-0.6408937518477834, \
-1.972373880171652}, {-0.6244667343166543, -1.922048597758984}, \
{-0.6041927892646397, -1.8599605033480715`}, {-0.5779515081583333, \
-1.7796401181501766`}, {-0.5630824104484511, -1.7341494957991739`}, \
{-0.5505473724419093, -1.6958168711753046`}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.24547389729100946`, 0.33275684501092334`, 0.8062436889798953], 
           
           ArrowBox[{{-0.5480608848280741, -1.6882130971553693`}, \
{-0.5455981559715423, -1.6806819783220206`}, {-0.5245508096632091, \
-1.6163567230027376`}, {-0.5123249195004632, -1.5790115002343277`}, \
{-0.4986276140943387, -1.5371916019087846`}, {-0.47981963056218685`, \
-1.4798061311054627`}, {-0.4576746502678489, -1.412301664956932}, \
{-0.45605464523336625`, -1.4073657639328676`}, {-0.45441508628989097`, \
-1.4023706956158442`}, {-0.44842052091451257`, -1.3841213592636827`}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.3987253374785005, 0.6811724483490108, 0.587591751226218], 
           
           ArrowBox[{{-0.4459239130143567, -1.376520902106848}, \
{-0.4417336499843905, -1.363764427758939}, {-0.427783522348796, \
-1.3213296295370875`}, {-0.4130868878142908, -1.2766504832508534`}, \
{-0.3968972394819643, -1.2274826408358541`}, {-0.37901519976624554`, \
-1.1732478688326968`}, {-0.359241391081564, -1.1133679337819895`}, \
{-0.34575186857595674`, -1.0726039467182502`}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.8463563384801889, 0.6792013861777833, 0.2422694311638222], 
           
           ArrowBox[{{-0.34323856478569725`, -1.0650089941800267`}, \
{-0.33741809758941915`, -1.047420124789329}, {-0.3133876034513109, \
-0.9749817309603139}, {-0.2883775597906275, -0.8998099735978695}, \
{-0.26190645446962235`, -0.8205799001131729}, {-0.24815525710468261`, \
-0.7795703279665966}, {-0.2420553471371964, -0.7614274204456422}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.8644276950395671, 0.18633299071254567`, 0.1417876640860249], 
           
           ArrowBox[{{-0.23950587017452116`, -0.7538445339756501}, \
{-0.2340774984264825, -0.7376989765593964}, {-0.21968607980229538`, \
-0.6950167791482189}, {-0.20499390259939468`, -0.651574668989711}, \
{-0.18400266268188256`, -0.5898178156220397}, {-0.1659467892942987, \
-0.5371135521913727}, {-0.14837204760954634`, -0.48617988437455356`}, \
{-0.13613619329396026`, -0.45100195165989543`}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.9007174555850644, 0.4509363834884933, 0.19136244144441125`], 
           
           ArrowBox[{{-0.1335080184011182, -0.4434459807274054}, \
{-0.13151940244644683`, -0.4377287339831698}, {-0.11551948049907163`, \
-0.3921440297284465}, {-0.0864864652084041, -0.31067875717149185`}, \
{-0.06175503051294435, -0.24292965952705917`}, {-0.03912269735315492, \
-0.182623425644836}, {-0.02364887302214344, -0.14291562793233897`}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.31306193916430486`, 0.11746996026370621`, 0.6627529469170874], 
           
           ArrowBox[{{1.0216143403458786`, 2.}, {1.0216564983474008`, 
            1.9960078021982193`}, {1.0223344324249573`, 
            1.9352522956408542`}, {1.023246661450899, 1.858967708022685}, {
            1.0238291434875253`, 1.8128071571138635`}, {1.0245507113585854`, 
            1.7589088591757476`}, {1.0255628467156208`, 
            1.6889792397162418`}, {1.0257049382389603`, 
            1.6800264154080844`}}]}}, {
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.24745456470423904`, 0.3282201005400761, 0.8011264378604237], 
           
           ArrowBox[{{1.0258318913665048`, 1.6720274227900476`}, {
            1.0269422779318809`, 1.6020647986987775`}, {1.0278346254479807`, 
            1.5500033903378299`}, {1.0289371523903716`, 
            1.4903198506186461`}, {1.0302617899095945`, 1.421408501062472}, {
            1.031763966379563, 1.3520830664950116`}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.35765702045643794`, 0.6521276883252624, 0.650554203398521], 
           
           ArrowBox[{{1.0319372735013033`, 1.344084943925211}, {
            1.0320163960349196`, 1.3404334395003379`}, {1.034096806674235, 
            1.2589133555210636`}, {1.0353855937969243`, 
            1.2133219016944854`}, {1.0368876922317094`, 
            1.1641437787508766`}, {1.0386615813235287`, 1.11118358859494}, {
            1.0407657404173205`, 1.0542459331313772`}, {1.0419960456644484`, 
            1.024247274493732}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.6813188691368048, 0.7428654869488004, 0.3136393061088433], 
           
           ArrowBox[{{1.0423238661548213`, 1.0162539939578012`}, {
            1.0432640958636585`, 0.9933282768300971}, {1.0462783756953824`, 
            0.9285658684899462}, {1.0504116142247053`, 0.8523932117367705}, {
            1.055578747263778, 0.7730371369313135}, {1.0608589850478503`, 
            0.7065459177126172}, {1.0617838569369824`, 
            0.6968769399249852}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.8363994218461259, 0.6905804844400512, 0.24610370547835436`], 
           
           ArrowBox[{{1.0625456082792288`, 0.6889132890729837}, {
            1.067220836735758, 0.6400365953065649}, {1.0682418643479947`, 
            0.6301973290008321}, {1.069291193950369, 0.6203861389936457}, {
            1.0791054142367167`, 0.5507415418178206}, {1.0911691754871908`, 
            0.48494488911410444`}, {1.1041016050543047`, 
            0.4238575458112136}, {1.1177949125365705`, 
            0.37423879834322893`}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.6248386836427745, 0.7433457616671808, 0.3483872403106727], 
           
           ArrowBox[{{1.1200177676806256`, 0.36655721090400506`}, {
            1.1379893438771171`, 0.3169090016681618}, {1.1596880616997316`, 
            0.27159515374865784`}, {1.1850368600612373`, 
            0.2315703510305404}, {1.2143920191319006`, 
            0.19659213046040533`}, {1.2735428973138945`, 
            0.14721869318850772`}, {1.3148595960918723`, 
            0.12509257366310889`}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.5073198463799657, 0.7268676326639615, 0.4496531987714611], 
           
           ArrowBox[{{1.3219119918372013`, 0.12131584038535884`}, {
            1.3446974673875587`, 0.10911365167276559`}, {1.4063950715499318`, 
            0.08607954726860412}, {1.471947981694645, 0.06728492948407983}, {
            1.5384317816273017`, 0.05212215260448258}, {1.6029220551535057`, 
            0.039983570915102205`}, {1.628885237805466, 
            0.0358631415103685}}]}}, {
          Arrowheads[{{0.011216670797508727`, 1.}}], {
           RGBColor[
           0.4789087632018708, 0.7181410263827105, 0.4821423659511056], 
           
           ArrowBox[{{1.636786355516808, 0.03460921212179957}, {
            1.6631617320067973`, 0.030423366406845648`}, {1.7168937419207175`,
             0.02299572107061978}, {1.7710377725577908`, 
            0.016772593314468072`}, {1.8148183086367684`, 
            0.012208273860962031`}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.3124076647398357, 0.11750592348697296`, 0.6633137879572151], 
           
           ArrowBox[{{1.002179180733099, -2.}, {
            1.002238710097623, -1.94628205810635}, {
            1.0022868638256792`, -1.9048530444045242`}, {
            1.0023455642540784`, -1.856812478190708}, {
            1.0024303109486996`, -1.791920500682881}, {
            1.002544977300034, -1.710996266330835}, {
            1.0025919392562441`, -1.6800002689853286`}}]}}, {
          Arrowheads[{{0.019999999999999993`, 1.}}], {
           RGBColor[
           0.24572347468276584`, 0.32765657633847245`, 0.804481780714265], 
           
           ArrowBox[{{1.0026040600218478`, -1.6720002781673937`}, {
            1.0026186562243717`, -1.662366440669954}, {
            1.0027093070500894`, -1.6063339764483564`}, {
            1.0028177288324178`, -1.5415268771111212`}, {
            1.0029613725462536`, -1.4643161246293546`}, {
            1.0031020281771446`, -1.3981856142787328`}, {
            1.0032110630008775`, -1.3520008651553366`}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.35959750461447004`, 0.6484674284417169, 0.6492238617552185], 
           
           ArrowBox[{{1.003229949671815, -1.3440008874495137`}, {
            1.0032830493644873`, -1.3215090275038952`}, {
            1.003394470274093, -1.2784831203176266`}, {
            1.0035238379620168`, -1.231905863502628}, {
            1.0036744607889345`, -1.1815445351014833`}, {
            1.0038527281411695`, -1.127037273247409}, {
            1.0040594902358473`, -1.0704196902973142`}, {
            1.0042486031937048`, -1.0240025535911699`}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.6795623841655258, 0.7428858136716959, 0.31471103122080246`], 
           
           ArrowBox[{{1.004281196567918, -1.016002619986948}, {
            1.0043069644490608`, -1.0096779806011207`}, {
            1.0046071667609042`, -0.9450578422685505}, {
            1.004972113151473, -0.8768049734093264}, {
            1.0050253882212807`, -0.867409629377834}, {
            1.005080123743714, -0.8579613844801947}, {
            1.0057148914799534`, -0.7719518357440964}, {
            1.00643695450274, -0.6960104300457243}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.8311203133057733, 0.6944376026341952, 0.24796118802307626`], 
           
           ArrowBox[{{1.0065130163432359`, -0.6880107916416199}, {
            1.006538622033715, -0.6853177689171638}, {
            1.0075967485978345`, -0.6012461639518514}, {
            1.0089610235551874`, -0.5214752892674355}, {
            1.0101846611001453`, -0.4595007082687476}, {
            1.0116594808997608`, -0.4019852787234127}, {
            1.0128016830044717`, -0.36807945512022544`}}]}}, {
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.5616395878806264, 0.7363071992248459, 0.3997848138310843], 
           
           ArrowBox[{{1.0130710301365426`, -0.360083990648261}, {
            1.01343180671586, -0.3493744787255896}, {
            1.0155479623102697`, -0.30211378636943714`}, {
            1.021065991866437, -0.22321719846292012`}, {
            1.0274946805805827`, -0.17146518206525413`}, {
            1.035951830663629, -0.13124167115124608`}, {
            1.0619529429038388`, -0.07601727479261253}, {
            1.0851091428525497`, -0.05924030958047094}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.24502619028207662`, 0.345559630823632, 0.8103055668153232], 
           
           ArrowBox[{{1.0915875257163605`, -0.05454663772680651}, {
            1.106494733237788, -0.04374617380996737}, {
            1.1804557156303388`, -0.02557365378046269}, {
            1.2320766892293755`, -0.019555643026090763`}, {
            1.2950417629638566`, -0.014834725229603033`}, {
            1.3676009974095742`, -0.01116207972313426}, {
            1.4052431085961925`, -0.009816949931529411}}]}}, {
          Arrowheads[{{0.006565255316133726, 1.}}], {
           RGBColor[
           0.5269886959654184, 0.7305797259079813, 0.43110818348210034`], 
           
           ArrowBox[{{1.4132380056059775`, -0.009531254634170606}, {
            1.4480044531423206`, -0.008288885838819215}, {
            1.5182343402044158`, -0.0063939549877098795`}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.019999999999999993`, 1.}}], {
           RGBColor[
           0.3225481935465703, 0.11694853336460118`, 0.6546213731069351], 
           
           ArrowBox[{{2.649562954989044, -2.}, {
            2.645405222887353, -1.9872506071759104`}, {
            2.628825184372415, -1.9364255314771983`}, {
            2.608268696011895, -1.8734334698016413`}, {
            2.5814603801963463`, -1.7913269797904363`}, {
            2.5661487080445857`, -1.7444535804555081`}, {
            2.550248793032428, -1.6958015556379258`}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.2456307226437702, 0.33237660392448914`, 0.8058333273499783], 
           
           ArrowBox[{{2.547763524192707, -1.6881973831912114`}, {
            2.5259921608709845`, -1.6216202694721171`}, {
            2.513091013503924, -1.5821900568408633`}, {
            2.498534129589941, -1.5377217160873355`}, {
            2.4797600807941933`, -1.4804095685547982`}, {
            2.457658148803672, -1.413000688614934}, {
            2.4560409317163177`, -1.4080706717825826`}, {
            2.454404205039688, -1.4030815900424245`}, {
            2.4481691669387016`, -1.3840905742012262`}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.3988312717854957, 0.6812428400939058, 0.5874308215548936], 
           
           ArrowBox[{{2.4456736988593217`, -1.3764897427292886`}, {
            2.441272821424894, -1.3630853125207285`}, {
            2.426775937894182, -1.318966540246133}, {
            2.4114711177270105`, -1.2724181467574156`}, {
            2.39455042428692, -1.2210105108404543`}, {
            2.3757934451933553`, -1.1641056261820903`}, {
            2.3549797680657614`, -1.1010654864691651`}, {
            2.3455461131425994`, -1.0725581387714131`}}]}}, {
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.842696007855321, 0.675146078084606, 0.24266664142175742`], 
           
           ArrowBox[{{2.3430327923937795`, -1.0649631918450977`}, {
            2.331950546595967, -1.031474004801112}, {
            2.306546934475801, -0.9549150942773651}, {
            2.28759697011538, -0.8979876041319735}, {
            2.2677851565710307`, -0.838695734926816}, {
            2.2471114938427528`, -0.7770394866618925}, {
            2.2418449737644526`, -0.7613832106186126}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.8647496907904995, 0.18884871055145333`, 0.14222768459528787`], 
           
           ArrowBox[{{2.2392943429435572`, -0.753800712190291}, {
            2.2255759819305467`, -0.7130188593372028}, {
            2.21143285379256, -0.6711267624479264}, {
            2.1973386744385563`, -0.6295576589294716}, {
            2.183293443868536, -0.5883115487818382}, {
            2.1692971620824983`, -0.5473884320050263}, {
            2.1422372922436015`, -0.4689009536181452}, {
            2.1359655937826534`, -0.45094412103440107`}}]}}, {
          Arrowheads[{{0.017893362707432584`, 1.}}], {
           RGBColor[
           0.8954155377549762, 0.4485276019464541, 0.19071958575152356`], 
           
           ArrowBox[{{2.1333277343065773`, -0.44339152562722645`}, {
            2.116944912303094, -0.3964849988231064}, {
            2.093829424792493, -0.3312762611671301}, {
            2.0733002322433167`, -0.27441043419743705`}, {
            2.0529593232971735`, -0.21926478231285104`}, {
            2.035880014280449, -0.17420448313895762`}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.020000000000000007`, 1.}}], {
           RGBColor[
           0.9018589179069918, 0.5236210998745054, 0.20527275235307438`], 
           ArrowBox[{{3., 0.03794052892359337}, {2.9581259300638196`, 
            0.03635298089564873}, {2.907814436360917, 
            0.034445871909991495`}, {2.8556124967795578`, 
            0.032467537448853404`}, {2.8019245623186118`, 
            0.030433510981810775`}, {2.74715508397695, 0.02835932597843994}, {
            2.702236949236697, 0.0266591491172401}, {2.6802293694087247`, 
            0.025826745659627996`}}]}}, {
          Arrowheads[{{0.02000000000000001, 1.}}], {
           RGBColor[
           0.8632832829616162, 0.1773918163024824, 0.14022377765619354`], 
           
           ArrowBox[{{2.6722350857413826`, 0.02552437395779418}, {
            2.657675708716601, 0.024973687518356498`}, {2.613471362416663, 
            0.02330294118178914}, {2.569623910336882, 0.02164691010753802}, {
            2.5565421084201114`, 0.021153021606461646`}, {2.543562827137723, 
            0.020663179229878835`}, {2.461237236009526, 
            0.01756592459511602}, {2.386965726747287, 
            0.014783076159920541`}, {2.3524612940999154`, 
            0.013494421920608997`}}]}}, {
          Arrowheads[{{0.015425489855673963`, 1.}}], {
           RGBColor[
           0.8232442092252151, 0.6854620904839359, 0.24980510078542256`], 
           
           ArrowBox[{{2.3444668676125064`, 0.01319585009103715}, {
            2.317406521704153, 0.012185213868485215`}, {2.257271925099231, 
            0.009957323864570194}, {2.2060089964303646`, 
            0.008077745605743614}, {2.1630647951954023`, 
            0.006524818549573623}, {2.0978222038595558`, 
            0.004224566489912434}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.6797524146801346, 0.742883614565142, 0.31459508347409537`], 
           
           ArrowBox[{{-1., 0.7349823897433453}, {-0.9777118632199482, 
            0.7186117245991888}, {-0.9397799466554586, 
            0.6907547191224378}, {-0.89901954810533, 
            0.6608248339102596}, {-0.8576274084827369, 
            0.630437390143754}, {-0.8135380031215594, 
            0.5980774357490957}, {-0.7668816416915919, 
            0.5638450060782629}, {-0.7420389470665759, 
            0.5456253446658058}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.8896341899675594, 0.36809141349814034`, 0.17516971256958905`], 
           
           ArrowBox[{{-0.7355879158093748, 
            0.5408941507658885}, {-0.7177886338626277, 
            0.5278401364832337}, {-0.6647983453715318, 
            0.48900164135558255`}, {-0.610186296705336, 
            0.4490078932871971}, {-0.5994536665340835, 
            0.4411512612351717}, {-0.5886928271285541, 
            0.4332758021247758}, {-0.5335421746914738, 
            0.3929805896712947}, {-0.4794334066205007, 
            0.35352252166730913`}, {-0.4773069126859853, 
            0.3519739827671229}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.8711823860225615, 0.23835788579329867`, 0.15096574972464183`], 
           
           ArrowBox[{{-0.4708399153385375, 
            0.34726463617676634`}, {-0.4282329689492901, 
            0.31623773653177206`}, {-0.37930464123230967`, 
            0.28071470263294296`}, {-0.3332335029935938, 
            0.24739308036321658`}, {-0.2906046337571769, 
            0.21671253011498776`}, {-0.2515968203970248, 
            0.188804851080899}, {-0.21638884978710374`, 
            0.16380184245359286`}, {-0.21122819573481513`, 
            0.1601821356239137}}]}}, {
          Arrowheads[{{0.006944056739401979, 1.}}], {
           RGBColor[
           0.6389427710268847, 0.7384596677988262, 0.3476273565683424], 
           
           ArrowBox[{{-0.20467866537972723`, 
            0.1555882644755485}, {-0.15880830502767002`, 
            0.12341457971313877`}, {-0.11338233965964195`, 
            0.09227216546099506}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.020000000000000007`, 1.}}], {
           RGBColor[
           0.2895030294688561, 0.15609970372406856`, 0.7018728378656722], 
           
           ArrowBox[{{0.17660170249440144`, 2.}, {0.17388290599386322`, 
            1.9483387234685923`}, {0.17135979006570914`, 
            1.9008050100785259`}, {0.16834358207702663`, 
            1.8444064924016255`}, {0.1646294624056159, 1.7756007204826014`}, {
            0.16242790720663827`, 1.7351303902389914`}, {0.1599162826255589, 
            1.689261866689226}, {0.1594308368104937, 
            1.6804611047683817`}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.26184399534488284`, 0.4572375689489889, 0.8036295286684392], 
           
           ArrowBox[{{0.1589902304191309, 1.672473247358044}, {
            0.15719608081121134`, 1.6399466850525177`}, {0.1540332313777802, 
            1.5830865354733052`}, {0.15380305781058437`, 
            1.5789657617296482`}, {0.15357030896023127`, 
            1.5748016401557503`}, {0.15183740957859865`, 1.543971544443158}, {
            0.1499490967813006, 1.5105587307216788`}, {0.14580310127436777`, 
            1.4376840388196086`}, {0.140917038008192, 
            1.3529841484891314`}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.5293324513286243, 0.7322503839106094, 0.42681690819266854`], 
           
           ArrowBox[{{0.14045202954385588`, 1.3449976748676726`}, {
            0.13789445058000646`, 1.3012084013769412`}, {0.13466598985352538`,
             1.2464555210001678`}, {0.13075540463917001`, 
            1.180891534993911}, {0.1263773759349081, 1.10861534640678}, {
            0.12146987329230381`, 1.0288960199689845`}, {0.12126287165601475`,
             1.0255737478591416`}}]}}, {
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.9018101076680829, 0.5270413201063029, 0.2059237678723549], 
           
           ArrowBox[{{0.12076537840938922`, 1.0175892315638635`}, {
            0.11879818472898701`, 0.9860167627842771}, {0.11597086626292118`, 
            0.9410026204107318}, {0.11188299730442053`, 0.8766538099970059}, {
            0.10759072015809, 0.8101453299677979}, {0.10311462811430988`, 
            0.7419907100901688}, {0.10018598474745527`, 
            0.6982520018030125}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.8582725083655904, 0.13824314734330678`, 0.13337634695824094`], 
           
           ArrowBox[{{0.09965151988898283, 0.6902698750616573}, {
            0.0984753144634605, 0.6727034801311798}, {0.09375620845686296, 
            0.6035975672164238}, {0.0890766456092331, 0.5364442683906547}, {
            0.08451107860604336, 0.4724431682996756}, {0.08013396013276612, 
            0.41279385158928883`}, {0.0769819474122849, 
            0.3710749241398729}}]}}, {
          Arrowheads[{{0.008571638426020845, 1.}}], {
           RGBColor[
           0.8528357155065242, 0.6720546622723425, 0.2395178917332639], 
           
           ArrowBox[{{0.07637923686919891, 0.36309766019781525`}, {
            0.07599603312009787, 0.35802571067705}, {0.07213449206743452, 
            0.3082851709929454}, {0.06860346701329766, 
            0.26419736670142274`}, {0.06545708799620888, 
            0.2263874319669302}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.613948259689767, 0.7436451256772427, 0.35474570618228674`], 
           
           ArrowBox[{{3., 0.8031236053769794}, {2.989682385278818, 
            0.7948427709838658}, {2.949198516765898, 0.7623540934383649}, {
            2.905019628089857, 0.7269054294136644}, {2.8711831735487205`, 
            0.6997602977582387}, {2.835253987787944, 0.6709414614924795}, {
            2.7972296788669313`, 0.6404495079624459}, {2.7571078548450876`, 
            0.6082850245141975}, {2.7503822622343614`, 
            0.6028962824452004}}]}}, {
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.8986692401411683, 0.4412741055225838, 0.1894477663792161], 
           
           ArrowBox[{{2.7441390573976627`, 0.5978940436097364}, {
            2.699265839462689, 0.5619403052176981}, {2.638330631485833, 
            0.5131546155678659}, {2.628050692354603, 0.5049272533881974}, {
            2.6177142601087127`, 0.49665624225397986`}, {2.580087704063689, 
            0.46659333132912834`}, {2.542148548507338, 
            0.43630637653103377`}, {2.5049024835140354`, 
            0.4066173912985546}, {2.4941856160192932`, 
            0.3980861809959817}}]}}, {
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.8656467472212839, 0.1958573206123273, 0.14345354930427331`], 
           ArrowBox[{{2.4879266373645033`, 0.39310369304327314`}, {
            2.4680142790589907`, 0.3772523711520715}, {2.4124327137564388`, 
            0.3330507659027181}, {2.3596244138368, 0.29120560276341395`}, {
            2.3103455253599927`, 0.2523369270470103}, {2.265352194385937, 
            0.21706478406635832`}, {2.2367644776109454`, 
            0.194820339782678}}]}}, {
          Arrowheads[{{0.011686411716612603`, 1.}}], {
           RGBColor[
           0.7426735136792458, 0.7309628892042314, 0.28345475242277113`], 
           
           ArrowBox[{{2.2304506825217842`, 0.18990750032142092`}, {
            2.2247987035617527`, 0.18550962790444847`}, {2.1888393355345594`, 
            0.15779191264427112`}, {2.1273711776388007`, 
            0.11110798622052381`}, {2.081335762148628, 
            0.07710308762123808}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.28776133268339676`, 0.15921190560123533`, 0.7048948832908568], 
           
           ArrowBox[{{0.9256683271242807, -1.9011860090058967`}, {
            0.9237751946785374, -1.8528964684411484`}, {
            0.920971384961594, -1.785967307161163}, {
            0.9171554062831265, -1.7020092988726065`}, {
            0.9146828713606466, -1.6511838408949173`}, {
            0.9116079988622595, -1.5921833017975031`}, {
            0.9110272767480279, -1.581524466722724}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.257773742546802, 0.4367388371711746, 0.8069337115094004], 
           
           ArrowBox[{{0.910592060609105, -1.573536313812794}, {
            0.9078416082409215, -1.5230532730346962`}, {
            0.9027961093945798, -1.440021119683384}, {
            0.8996983578960929, -1.3941419101940817`}, {
            0.8960317708121927, -1.3434166638737035`}, {
            0.891667307330205, -1.2871084301437066`}, {
            0.8888814160900712, -1.25428806118215}}]}}, {
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.4483707333298101, 0.7057457553324842, 0.5205456503143137], 
           ArrowBox[{{0.8882047853525875, -1.2463167268619066`}, {
            0.8863476856537773, -1.2244383791233857`}, {
            0.879804785246038, -1.1543307869773511`}, {
            0.8715356810837965, -1.0762199591752573`}, {
            0.8666182656109229, -1.0338319713531168`}, {
            0.8611066548188466, -0.989045541956876}, {
            0.8547946283333896, -0.9422304710339695}, {
            0.8526973819815995, -0.9283397177431941}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.7895225161245643, 0.7191593109284501, 0.26348026915411205`], 
           
           ArrowBox[{{0.8515030659758018, -0.9204293695031799}, {
            0.847475965780374, -0.8937565586318319}, {
            0.8388191840852326, -0.843077312290454}, {
            0.8288780313255624, -0.7909438497816594}, {
            0.8174532490323716, -0.7378068307016102}, {
            0.8043455787366686, -0.684116914646468}, {
            0.7893462770604431, -0.6304559981924145}, {
            0.7822279257175768, -0.6083720316029223}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.8777476145589364, 0.637387417194132, 0.2289637260226382], 
           
           ArrowBox[{{0.7797736238927783, -0.6007578079029782}, {
            0.7722466006256851, -0.5774059779156313}, {
            0.7529107691424347, -0.5254182915935643}, {
            0.7311405096880012, -0.47521039926497266`}, {
            0.6924067779320608, -0.40211594559944197`}, {
            0.6476697944409772, -0.3357472031979591}, {
            0.6332792307752687, -0.31843580908022334`}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.8023215318957474, 0.7144608018708797, 0.25825268039396276`], 
           
           ArrowBox[{{0.6281652252688384, -0.3122838217850316}, {
            0.6064524694041458, -0.28616406144155315`}, {
            0.5621918829747676, -0.24192063546437992`}, {
            0.555466060750047, -0.23581310189000532`}, {
            0.5486966011282255, -0.22982092963861547`}, {
            0.514748914025852, -0.20356719390391284`}, {
            0.4806217949529191, -0.17974624037472672`}, {
            0.4133957763437806, -0.1369403685552855}, {
            0.37711343114954854`, -0.11764159864605156`}}]}}, {
          Arrowheads[{{0.014746897945983141`, 1.}}], {
           RGBColor[
           0.5535713046956598, 0.7351913368099244, 0.40670543476462806`], 
           
           ArrowBox[{{0.3700504237974242, -0.11388474795114266`}, {
            0.349842866075274, -0.10313624189896674`}, {
            0.29260719749561953`, -0.07695878222818708}, {
            0.24776255901479632`, -0.059130593994503794`}, {
            0.2094069335291817, -0.045307138831468446`}, {
            0.15136362877296997`, -0.02623957113558979}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.02000000000000001, 1.}}], {
           RGBColor[
           0.7062508153295373, 0.7423005969103466, 0.298647545250262], 
           
           ArrowBox[{{3., -0.7062866732048426}, {
            2.9680171629461496`, -0.6837135337047554}, {
            2.9200674005811758`, -0.6498761198103753}, {
            2.8816934109841896`, -0.6228012332040882}, {
            2.8409569354086015`, -0.5940650392566096}, {
            2.797925005155494, -0.5637177244348979}, {
            2.7526646515259503`, -0.5318094752059109}, {
            2.7385086328190194`, -0.5218354329595609}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.8857517264869332, 0.34135498418549726`, 0.17011624338929557`], 
           
           ArrowBox[{{2.731968878547788, -0.5172276553963627}, {
            2.692819513128984, -0.4896438104828368}, {
            2.630575105952999, -0.44582344033854443`}, {
            2.6196317111389265`, -0.4381222024177841}, {
            2.6086517018828723`, -0.4303968255616395}, {
            2.5690645315594907`, -0.4025897947435585}, {
            2.5294948371722996`, -0.3748215077020852}, {
            2.4910140362820186`, -0.3478616487145485}, {
            2.4701387172619205`, -0.33325796159863785`}}]}}, {
          Arrowheads[{{0.02000000000000001, 1.}}], {
           RGBColor[
           0.8738489735441026, 0.2599404751998331, 0.15466223076421556`], 
           
           ArrowBox[{{2.4635835291148744`, -0.32867216740822475`}, {
            2.453264989701742, -0.3214536563551721}, {
            2.396429788866788, -0.28173680352638764`}, {
            2.3432049986479124`, -0.24469351881283255`}, {
            2.294182602733489, -0.2107504831444016}, {
            2.2499545848118894`, -0.18033437745098957`}, {
            2.2105031904059835`, -0.1534255841444002}, {
            2.200420912228471, -0.14661898739539322`}}]}}, {
          Arrowheads[{{0.008553400828125463, 1.}}], {
           RGBColor[
           0.5927500574968771, 0.7382280146367951, 0.377034562086632], 
           
           ArrowBox[{{2.193790445797034, -0.14214272613161663`}, {
            2.175810665038639, -0.13000448563643704`}, {
            2.121167252957065, -0.09367197698743177}, {
            2.079580522299207, -0.06674864519872446}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.2884522880433737, 0.15797725179334443`, 0.7036959958024847], 
           
           ArrowBox[{{1.9514476584057576`, 2.}, {1.9515152325034912`, 
            1.9731502792419824`}, {1.9516348176926024`, 1.925882346326013}, {
            1.9517775932663033`, 1.8697091184008878`}, {1.9519532421319143`, 
            1.801003491997857}, {1.9520573204305416`, 1.7604918558759635`}, {
            1.9521760635531105`, 1.7144659866581078`}, {1.9522653867169861`, 
            1.6800010448946072`}}]}}, {
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.26195085669197343`, 0.46292962308414337`, 0.8050940960684285], 
           
           ArrowBox[{{1.9522861203342368`, 1.6720010717623326`}, {
            1.9522960745922482`, 1.6681602659984607`}, {1.9524342824603884`, 
            1.6151051376076109`}, {1.9524442943275089`, 
            1.6112715505980484`}, {1.9524544108189021`, 1.607399465232683}, {
            1.95253724696913, 1.57581201498209}, {1.9526277727645707`, 
            1.5414199313894115`}, {1.9528272791379868`, 
            1.4659748354001934`}, {1.9529424531712296`, 
            1.4227239876701445`}, {1.953070014115008, 1.375077469273078}, {
            1.953132193227277, 1.3520021903861779`}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.5369557357066427, 0.731676128353142, 0.4230402946390609], 
           
           ArrowBox[{{1.9531537501104972`, 1.3440022194299315`}, {
            1.9532121391934802`, 1.3223334576124341`}, {1.9533710056308062`, 
            1.2637901300916543`}, {1.953546183500534, 1.1997646317499189`}, {
            1.9537416838571804`, 1.1290897690614716`}, {1.9539602055741896`, 
            1.0509948943158176`}, {1.954036608253864, 
            1.0240034375577696`}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.8996981728276507, 0.5187930148938884, 0.20429884473971224`], 
           
           ArrowBox[{{1.9540592531594059`, 1.016003469607318}, {
            1.954204447525006, 0.9647093598024616}, {1.9543899083918217`, 
            0.8999280541689225}, {1.9545848386189046`, 0.8326693843131945}, {
            1.954788376686019, 0.763392867778582}, {1.9549893800458646`, 
            0.6960048218273154}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.8578031526194093, 0.1345761189469587, 0.13273495292163648`], 
           
           ArrowBox[{{1.9550134570635354`, 0.6880048580610068}, {
            1.9552147949021204`, 0.6215562619318058}, {1.9554281468062078`, 
            0.5523115144985274}, {1.955636253530146, 0.48608206628261785`}, {
            1.9558356518188897`, 0.4241262037581405}, {1.9560208677205477`, 
            0.36800644523269405`}}]}}, {
          Arrowheads[{{0.008127048910327443, 1.}}], {
           RGBColor[
           0.8479099441323502, 0.680056973119947, 0.24238261080676857`], 
           
           ArrowBox[{{1.956047841564715, 0.36000649070976054`}, {
            1.9561992611266499`, 0.31522241322437894`}, {1.9563590908840958`, 
            0.2692791374213135}, {1.9565008508012003`, 
            0.2299744977790372}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.019999999999999993`, 1.}}], {
           RGBColor[
           0.310025505103808, 0.11942851748290917`, 0.6662639683288814], 
           ArrowBox[{{1.1484722217109162`, -2.}, {
            1.1499056003819261`, -1.9791991862374072`}, {
            1.1530155575731933`, -1.9360195794918154`}, {
            1.15684180545897, -1.8853518378759375`}, {
            1.1609480710622606`, -1.8339178199115531`}, {
            1.1661348137656544`, -1.7724721617657133`}, {
            1.1729372845533732`, -1.6971816982746948`}, {
            1.174455581372969, -1.6810656589388089`}}]}}, {
          Arrowheads[{{0.020000000000000007`, 1.}}], {
           RGBColor[
           0.24515232861285888`, 0.33932830023637794`, 0.8085138245399077], 
           
           ArrowBox[{{1.1752059411499174`, -1.6731009266642665`}, {
            1.1770967596361133`, -1.6530307370233057`}, {
            1.1821029491291541`, -1.6027349903003518`}, {
            1.1865389334369931`, -1.5613265612282725`}, {
            1.1917309403342358`, -1.5151369451483199`}, {
            1.1979533322535838`, -1.4630545548568767`}, {
            1.2054804716277396`, -1.4039678031503262`}, {
            1.2122444789469828`, -1.3552816701035666`}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.37714568449320246`, 0.6640935053456072, 0.6212696806041695], 
           
           ArrowBox[{{1.213345352354117, -1.3473577772634617`}, {
            1.214905619229632, -1.3361272511707902`}, {
            1.2268220358321895`, -1.2577834600603905`}, {
            1.240811471169495, -1.1742107371101809`}, {
            1.2493012425929204`, -1.1278349982220865`}, {
            1.2590292231847808`, -1.0781296323391414`}, {
            1.2687184922885504`, -1.0322552760762567`}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.7550197705917273, 0.7305291820628166, 0.27777417911060404`], 
           
           ArrowBox[{{1.2703814556622088`, -1.0244301050413838`}, {
            1.2832188136648872`, -0.9683654551244831}, {
            1.298170583345516, -0.9083009400090667}, {
            1.3155131112910323`, -0.8450816835058983}, {
            1.3297671478356938`, -0.7976986707359255}, {
            1.3455770737942063`, -0.7491798513706662}, {
            1.3571021818809335`, -0.7166387086579366}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.9022896230842596, 0.4934408222491198, 0.19952814300667698`], 
           
           ArrowBox[{{1.3597729837368084`, -0.7090976996109551}, {
            1.3630310271878894`, -0.6998986139183884}, {
            1.3822171460380626`, -0.6502283468873599}, {
            1.4103290059024705`, -0.58466673150976}, {
            1.4414206941367709`, -0.5203860513484195}, {
            1.4468544975200792`, -0.5097724419305524}, {
            1.452362872726871, -0.4992305267045208}, {
            1.4886165970375511`, -0.4387507701052914}, {
            1.499562706624788, -0.4221041506969859}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.9016838540668052, 0.5358881344444516, 0.2076076984499194], 
           
           ArrowBox[{{1.503958065289102, -0.41541977920730644`}, {
            1.5192832084938144`, -0.3921136151064023}, {
            1.5505020699314485`, -0.34859752270029537`}, {
            1.5816311735809494`, -0.30688628657794736`}, {
            1.6125807616541838`, -0.2687847630231175}, {
            1.6428904172018388`, -0.23429864067330422`}, {
            1.6720997232746009`, -0.20343360816600617`}, {
            1.7075134406436192`, -0.16955593381935302`}}]}}, {
          Arrowheads[{{0.007666243984095946, 1.}}], {
           RGBColor[
           0.5481714710693234, 0.7324532253369637, 0.4146403021705461], 
           
           ArrowBox[{{1.7132942751209523`, -0.16402583863521045`}, {
            1.7260134020114744`, -0.15185839418760125`}, {
            1.7700545590996914`, -0.11409150850111555`}, {
            1.8073187045137558`, -0.08538159422065855}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.4790623201722174, 0.7183810204314007, 0.48164001308238624`], 
           
           ArrowBox[{{-1., -0.9453925987511991}, {-0.9639061554146252, \
-0.9112937871190177}, {-0.9323701473410769, -0.8815047421896269}, \
{-0.8981838307341106, -0.8492162605952096}, {-0.845798194531244, \
-0.7997491090840749}, {-0.7872248091138367, -0.7444575109117294}, \
{-0.7673364588485648, -0.7256935481461358}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.8869252939394846, 0.5936483920861075, 0.21986375828257085`], 
           
           ArrowBox[{{-0.7615175094440124, -0.7202035729342374}, \
{-0.7322808063553641, -0.6926197662923137}, {-0.6727368048864801, \
-0.6364767517846911}, {-0.6638022033293411, -0.6280547804790615}, \
{-0.6547827593713713, -0.6195539849853439}, {-0.5990219162837968, \
-0.5670599452914173}, {-0.5418144702885702, -0.5132800556069633}, \
{-0.5285513251341935, -0.5008255814796694}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.862507849355131, 0.17133343291717085`, 0.13916411556612837`], 
           
           ArrowBox[{{-0.5227194777735074, -0.49534930935698784`}, \
{-0.487289457425981, -0.4620795029414143}, {-0.4331812725551424, \
-0.4113860453474198}, {-0.380633880899798, -0.36230521973126584`}, \
{-0.33079124768369195`, -0.3159425629992386}, {-0.28875080323494084`, \
-0.2770421225422886}}]}}, {
          Arrowheads[{{0.015957018615859343`, 1.}}], {
           RGBColor[
           0.8868657209638581, 0.613712251527604, 0.2238371523386657], 
           
           ArrowBox[{{-0.2828741542772554, -0.2716139688643968}, \
{-0.24209356103352353`, -0.23413983140921793`}, {-0.1948649093722028, \
-0.1911421344720038}, {-0.1545179715724322, -0.1549146275929757}, \
{-0.09290015651690366, -0.10106237451040505`}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.24910346238437414`, 0.2585844329585543, 0.7806205317955105], 
           
           ArrowBox[{{-1., 1.5512126904872199`}, {-0.9988097825363901, 
            1.549367573446868}, {-0.9592765318660401, 
            1.488087535475681}, {-0.935916025813534, 
            1.4518794006513085`}, {-0.9091922204016782, 
            1.4104624267091468`}, {-0.8809914044237875, 
            1.3667628334271846`}, {-0.8482836939532018, 
            1.3160871843884057`}, {-0.8264938055298057, 
            1.2823342805807993`}}]}}, {
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.337041005442901, 0.6246515229456006, 0.6859485743363716], 
           
           ArrowBox[{{-0.8221548474099694, 
            1.2756131614452457`}, {-0.8097417071495168, 
            1.2563849983165387`}, {-0.7878091786921191, 
            1.222417895805912}, {-0.7637081148251829, 
            1.1850992628217107`}, {-0.7377664041047867, 
            1.1449409409382498`}, {-0.709092233678498, 
            1.100565223147569}, {-0.677287941203346, 
            1.0513652856264346`}, {-0.6484898746466512, 
            1.00683728816472}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.7583109671971864, 0.7292792552252395, 0.2767934503757908], 
           
           ArrowBox[{{-0.6441453710393438, 
            1.0001197522767555`}, {-0.6419558643363603, 
            0.9967343045516134}, {-0.6369812748037776, 
            0.9890441074756892}, {-0.6319365306169242, 
            0.9812461449267698}, {-0.6042542451526145, 
            0.938482825961303}, {-0.5745719467637516, 
            0.8926608514587103}, {-0.5439420426576209, 
            0.8454007462420958}, {-0.511416927116955, 
            0.7952643795974377}, {-0.47720444936323647`, 
            0.7425939870240479}, {-0.47006173934926804`, 
            0.7316149226530287}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.8767646978194661, 0.28059622933068273`, 0.15849779776736148`], 
           
           ArrowBox[{{-0.4656991200652112, 
            0.7249091376145433}, {-0.44151245861794836`, 
            0.6877318040212382}, {-0.40481221387101496`, 
            0.631435463619667}, {-0.36757497411236034`, 
            0.5744625988499918}, {-0.3417638942984309, 
            0.5350646564746755}, {-0.31617759684498514`, 
            0.49610827788302947`}, {-0.2910786421328435, 
            0.45801275916513884`}, {-0.2904970314916756, 
            0.4571333735078761}}]}}, {
          Arrowheads[{{0.019381108942445144`, 1.}}], {
           RGBColor[
           0.8798906864106534, 0.3038975008981247, 0.16269097465885596`], 
           
           ArrowBox[{{-0.2860838681591585, 
            0.450460743636489}, {-0.2667295905428262, 
            0.42119739641108783`}, {-0.220819486335449, 
            0.3522423393251929}, {-0.17952386343542226`, 
            0.29091350768671986`}, {-0.14345019199321118`, 
            0.2381068871174531}, {-0.11248085713867945`, 
            0.19352305588476057`}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.24920858268314997`, 0.2564362345063146, 0.7798784280256327], 
           
           ArrowBox[{{3., 1.5525767347570665`}, {2.9974867201285167`, 
            1.5486771481112955`}, {2.9739689152044013`, 
            1.5121903910020125`}, {2.9468539925597286`, 
            1.4701261218073862`}, {2.9180669149540357`, 
            1.4254717823629723`}, {2.8842137430673973`, 
            1.3729658213132614`}, {2.8435588872132933`, 
            1.3099223368813397`}, {2.8266004540298866`, 
            1.283629534558629}}]}}, {
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.3355451338847144, 0.6236842828314142, 0.6886389604354365], 
           
           ArrowBox[{{2.822264281365141, 1.2769066180321866`}, {
            2.820032251461194, 1.273446019968193}, {2.7938038418680318`, 
            1.2327876882214566`}, {2.7709597169591147`, 
            1.1973828973731482`}, {2.745841274485254, 1.1584613506447288`}, {
            2.718089446482894, 1.1154716537057712`}, {2.6873451649884808`, 
            1.0678624122258484`}, {2.6830065567105867`, 
            1.0611448057704342`}, {2.67860670642836, 1.0543327831132572`}, {
            2.6506046425258742`, 1.0109997337136083`}, {2.6487053925058857`, 
            1.0080622307700098`}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.7550136191863721, 0.72854343036485, 0.27808610672585343`], 
           
           ArrowBox[{{2.644361779988458, 1.0013441186618024`}, {
            2.6201241340816375`, 0.9638566075664377}, {2.5883708862427968`, 
            0.9147663855050272}, {2.5540721596147495`, 0.8617819716151371}, {
            2.5173291095917074`, 0.8050828934395222}, {2.478242891567881, 
            0.7448486785209377}, {2.470388862035567, 0.7327675459428651}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.8771612006229622, 0.2830826575047833, 0.15899678614181872`], 
           
           ArrowBox[{{2.466028450464531, 0.7260603251375558}, {
            2.4373171269500604`, 0.6818963320632827}, {2.3950554371450354`, 
            0.6170428592704567}, {2.366094504333917, 0.5727128303270006}, {
            2.3375130290217143`, 0.5290890008233852}, {2.309311011208426, 
            0.4861713707596104}, {2.2908989312544383`, 
            0.45823719695107845`}}]}}, {
          Arrowheads[{{0.019999999999999993`, 1.}}], {
           RGBColor[
           0.8794560008507758, 0.3002259786055503, 0.1620776602944093], 
           
           ArrowBox[{{2.286496271001706, 0.4515576323919913}, {
            2.2814884508940523`, 0.44395994013567625`}, {2.2381625921496737`, 
            0.37859379306681173`}, {2.198413755421643, 0.3191742306202209}, {
            2.1626534653215965`, 0.26630537614775734`}, {2.131293246461173, 
            0.22059135300127497`}, {2.107427910670755, 
            0.18636351453047642`}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.24560661156331917`, 0.33004474660856065`, 0.8053067837109363], 
           
           ArrowBox[{{0.9490670830846895, 1.6701855375310537`}, {
            0.9473367265004782, 1.6145712362431999`}, {0.9453430553853657, 
            1.5507012385625507`}, {0.9426964727867522, 1.4746164346795534`}, {
            0.9406923441204027, 1.424835250181229}, {0.9382817735198955, 
            1.3691097733428597`}, {0.9373923839733909, 
            1.3504031442447535`}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.3624997137464385, 0.6507332793913818, 0.6447047291104189], 
           
           ArrowBox[{{0.9370124604555939, 1.3424121707045253`}, {
            0.9352949298641835, 1.3062871590440723`}, {0.9315619820322203, 
            1.2352145621644943`}, {0.9293230671826889, 1.196301174573254}, {
            0.9267123225541836, 1.1547585999695062`}, {0.9237297481467044, 
            1.110586838353251}, {0.9203753439602512, 1.0637858897244883`}, {
            0.9171753662830534, 1.0230433635360736`}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.6901085184317152, 0.742763769730328, 0.30827627253400414`], 
           
           ArrowBox[{{0.9165489636602628, 1.0150679250055499`}, {
            0.9160437548782772, 1.0086355419994617`}, {0.9109195770809303, 
            0.9501516026693307}, {0.9048035402071994, 0.888691235240627}, {
            0.8974963738960738, 0.8246116032198828}, {0.8887167866342021, 
            0.758725268977376}, {0.8790535656291248, 0.697369300865958}}]}}, {
         
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.8546570355284292, 0.6772407750218093, 0.23967966655891804`], 
           
           ArrowBox[{{0.877738282256908, 0.6894789218353788}, {
            0.8649168439037304, 0.6213441991944921}, {0.848919536866589, 
            0.5523705866023582}, {0.8284255057325159, 0.48285549888661955`}, {
            0.8038569478363115, 0.417846221110013}, {0.7873036307940496, 
            0.383757913099026}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.7318053294937363, 0.7361816852449503, 0.28770242158918047`], 
           
           ArrowBox[{{0.7838090586361789, 0.37656152751781685`}, {
            0.7748279872803142, 0.3580667735137857}, {0.740952748166863, 
            0.3042411763391846}, {0.7360965784704084, 0.2974383991674993}, {
            0.7311512148536585, 0.29074626871290526`}, {0.7057975791050821, 
            0.26235476664047663`}, {0.6785638497567472, 
            0.23612090770297278`}, {0.6208916921556309, 
            0.18796085156765374`}, {0.563360315575754, 
            0.151432975350099}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.6413944012925846, 0.7433275083198297, 0.33799935214960247`], 
           
           ArrowBox[{{0.5565295875874476, 0.14728135493138145`}, {
            0.4920900019504595, 0.11518277950364422`}, {0.4248072360824988, 
            0.08843959223297719}, {0.36102950490525404`, 
            0.06729638864866927}, {0.30341229465937747`, 
            0.05074392169209199}, {0.25644633952639084`, 
            0.03877553189145776}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.29266885888446037`, 0.15044274877514194`, 0.6963797575647754], 
           
           ArrowBox[{{2.1994536659523565`, -2.}, {
            2.1937409445804925`, -1.9471084567803458`}, {
            2.1865305650216054`, -1.880492230241337}, {
            2.182240749964549, -1.8409311498310998`}, {
            2.177323651332009, -1.7956584091195227`}, {
            2.1693268634747596`, -1.7222118505036035`}, {
            2.1690269873221135`, -1.719461312965006}, {
            2.1687246730467047`, -1.716688736618629}, {
            2.1650964412880613`, -1.6834647198419506`}, {
            2.1649218599984423`, -1.681868675694823}}]}}, {
          Arrowheads[{{0.020000000000000007`, 1.}}], {
           RGBColor[
           0.25891393662312884`, 0.44564913180047455`, 0.806961687554373], 
           
           ArrowBox[{{2.164051978527299, -1.67391610967962}, {
            2.161073260778912, -1.6466842967021893`}, {
            2.152032023684305, -1.5642086252641287`}, {
            2.1466491988723044`, -1.5152723951239095`}, {
            2.1405368376072165`, -1.4598542012998497`}, {
            2.133504982011645, -1.3963321994954985`}, {
            2.1290045017388524`, -1.3558412083453333`}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.5177029096322797, 0.7265859483537236, 0.44366132381536927`], 
           
           ArrowBox[{{2.1281207622102474`, -1.347890170397645}, {
            2.1253636742081943`, -1.323084545414405}, {
            2.1186934926323295`, -1.263325631593446}, {
            2.1112235532235823`, -1.1967632790890397`}, {
            2.102833618959541, -1.1224236411053394`}, {
            2.0934034528177916`, -1.0393328708464993`}, {
            2.092326029844662, -1.029898551264678}}]}}, {
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.9015128660760664, 0.5478695669961592, 0.20988828215673971`], 
           ArrowBox[{{2.0914183099302783`, -1.0219502153031683`}, {
            2.0857312971574427`, -0.9721525988582502}, {
            2.0775571800903982`, -0.9011215527969385}, {
            2.0688941813261534`, -0.8264771442257806}, {
            2.059755380574202, -0.7484567847079916}, {
            2.0545045694450024`, -0.7040867221548708}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.8580690178138627, 0.13665329649425395`, 0.1330982687042824], 
           
           ArrowBox[{{2.053564399493625, -0.6961421592051216}, {
            2.0523492271007284`, -0.6858737885174357}, {
            2.0450389339450528`, -0.6247801034141438}, {
            2.0377920216073715`, -0.564907198768511}, {
            2.0307384381512037`, -0.5073595740108042}, {
            2.0239530314563927`, -0.4527588461838844}, {
            2.017506378910639, -0.4016378117631312}, {
            2.0145450813450396`, -0.37853113612753114`}}]}}, {
          Arrowheads[{{0.0010123858829499872`, 1.}}], {
           RGBColor[
           0.8620284324486944, 0.6550196726970617, 0.235187735537943], 
           
           ArrowBox[{{2.0130165154495776`, -0.3585213961292815}, {
            2.0119806798153883`, -0.3585213961292815}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.020000000000000007`, 1.}}], {
           RGBColor[
           0.2926145566709818, 0.15053978027461606`, 0.6964739781875557], 
           
           ArrowBox[{{-0.19945595945428493`, -2.}, {-0.19895408258662894`, \
-1.995346653351408}, {-0.19315880591154228`, -1.9417013510391858`}, \
{-0.18602555618570707`, -1.875809963364057}, {-0.18179265306808373`, \
-1.8367804825172067`}, {-0.17695241495996966`, -1.79222232653799}, \
{-0.16886092191812976`, -1.7179188611107314`}, {-0.1685572380268683, \
-1.7151339359610214`}, {-0.1682510625690442, -1.7123264958506925`}, \
{-0.16492438057519318`, -1.6818686510065677`}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.2589037782040386, 0.44559132900403414`, 0.8069679345995944], 
           
           ArrowBox[{{-0.1640547031557071, -1.6739160626941605`}, \
{-0.16085043354685036`, -1.644625389450259}, {-0.15216341517104884`, \
-1.5653821973956892`}, {-0.1470293634773464, -1.5187009715113078`}, \
{-0.14123257621955035`, -1.4661291970104917`}, {-0.1346094237249903, \
-1.4062672658109334`}, {-0.1290092258962205, -1.355840939008477}}]}}, {
          Arrowheads[{{0.020000000000000007`, 1.}}], {
           RGBColor[
           0.5160812981757459, 0.728217552907062, 0.4419068599729157], 
           
           ArrowBox[{{-0.12812619849061446`, -1.3478898219422435`}, \
{-0.126996276320996, -1.3377155698303251`}, {-0.12054156190836318`, \
-1.2798263711776536`}, {-0.11331501516571352`, -1.2153468055454844`}, \
{-0.1051999817725, -1.143324863305815}, {-0.09607980740817566, \
-1.0628085348306442`}, {-0.09232926782278696, -1.0298984478759032`}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.8967422353747152, 0.5417769668440539, 0.2091684660965738], 
           
           ArrowBox[{{-0.09142342542738476, -1.0219498977216492`}, \
{-0.08833998277492167, -0.9948934266453681}, {-0.08004851196131091, \
-0.9226895007964137}, {-0.07120877441040364, -0.8463533528497114}, \
{-0.061824149565260125`, -0.7660415783711914}, {-0.05450931797385772, \
-0.7040864330428817}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.8578820610621634, 0.1351926225322349, 0.13284278457179094`], 
           
           ArrowBox[{{-0.053566205197240084`, -0.6961422206735308}, \
{-0.04614401135483806, -0.6339858985617899}, {-0.03831773594514704, \
-0.5692380906113408}, {-0.030655640404287317`, -0.5066793688678826}, \
{-0.023308178010840626`, -0.4475815759084959}, {-0.016388048970775157`, \
-0.3928466240580837}, {-0.01454576311894313, -0.37853132561347635`}}]}}, {
          Arrowheads[{{0.0017472704325632558`, 1.}}], {
           RGBColor[
           0.8591763062976656, 0.6529561591866658, 0.23572363194308413`], 
           
           ArrowBox[{{-0.01263804482189732, -0.3497582761864372}, \
{-0.010842858699687626`, -0.3497582761864372}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.2568139928046892, 0.4337001637578138, 0.8082530739285201], 
           
           ArrowBox[{{3., -1.3600479323985477`}, {
            2.9729990712765733`, -1.3233512645652612`}, {
            2.9347635930668914`, -1.271391683990372}, {
            2.889029787526278, -1.209252535967308}, {
            2.8626765357919677`, -1.1734516095327947`}, {
            2.833425098435532, -1.1337195302034322`}, {
            2.8103113153125237`, -1.102330642654651}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.49958187930928005`, 0.7252730879699767, 0.45717637739159606`], 
           
           ArrowBox[{{2.8055677012325226`, -1.0958887387854508`}, {
            2.804921936169541, -1.0950117794907743`}, {
            2.773414137463769, -1.0522329878491468`}, {
            2.738468863880065, -1.004802134954895}, {
            2.6996532769802832`, -0.9521382004843651}, {
            2.694176959186864, -0.9447092943134093}, {
            2.6886235056801926`, -0.9371762827681551}, {
            2.655117159668039, -0.8917516209699753}, {
            2.618987532577599, -0.8428013065299934}, {
            2.615677929945724, -0.8383196009564702}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.8970206414797868, 0.5723427580685158, 0.21492174491552635`], 
           
           ArrowBox[{{2.610925552792036, -0.831884159138762}, {
            2.581654237327042, -0.7922463438915913}, {
            2.5419136057562515`, -0.7384820848563491}, {
            2.500154712001092, -0.6820612517123613}, {
            2.4567666301974316`, -0.623536566747723}, {
            2.420491950988078, -0.574717015825633}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.8610159175125387, 0.15967712216201785`, 0.1371253290067963], 
           
           ArrowBox[{{2.415720619301999, -0.5682956145812454}, {
            2.4125339807940014`, -0.5640069409305803}, {
            2.3682413842395347`, -0.50457128522908}, {
            2.340049080612208, -0.46694510826725244`}, {
            2.3125008926697146`, -0.4302814857316508}, {
            2.2774722634675544`, -0.38382823270339794`}, {
            2.244627730056503, -0.34051970864916126`}, {
            2.223356317343802, -0.312571684609725}}]}}, {
          Arrowheads[{{0.008614068544619803, 1.}}], {
           RGBColor[
           0.8739611177967492, 0.6417560945545395, 0.2301325071964938], 
           
           ArrowBox[{{2.2185111889132627`, -0.3062057808646483}, {
            2.2130859707347534`, -0.29907771042945686`}, {
            2.1841497595916035`, -0.2613687638788168}, {
            2.134186211890803, -0.19718846840627344`}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.3042273675695449, 0.12978908923618726`, 0.6763244077557073], 
           
           ArrowBox[{{0.640462506989779, -2.}, {
            0.6383020929594303, -1.9830023411077542`}, {
            0.6309669504159916, -1.9275303545847637`}, {
            0.6215389526229553, -1.859007786731152}, {
            0.6156504827223561, -1.8177589634176359`}, {
            0.6086812255304578, -1.770295226142947}, {
            0.6010947447400522, -1.720099009248216}, {
            0.5953152680501475, -1.6832123686667764`}}]}}, {
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.24913449483234412`, 0.3802582616276725, 0.8105719374119412], 
           
           ArrowBox[{{0.5940769192936205, -1.6753087940098754`}, {
            0.5918606293726951, -1.6611636569803858`}, {
            0.5802846889095798, -1.590432086715933}, {
            0.5733404494819377, -1.5494821565940913`}, {
            0.5653582492127153, -1.5037671473444238`}, {
            0.5529800931526385, -1.4356276492378515`}, {
            0.5385475637730001, -1.3601818591910328`}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.43170435877531244`, 0.702244997282163, 0.5383290365400941], 
           ArrowBox[{{0.5370321655520016, -1.3523267170627538`}, {
            0.536388639454909, -1.3490457130176277`}, {
            0.5352099482999076, -1.343060779938935}, {
            0.5264166248044051, -1.299904836164765}, {
            0.5164859389616568, -1.252749732749494}, {
            0.5058565719958849, -1.2033480358733524`}, {
            0.4938298427840655, -1.1494531520754696`}, {
            0.4801686715905451, -1.090726008752283}, {
            0.46782066469781736`, -1.0399287117321172`}}]}}, {
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.8633810779388161, 0.6631525977986225, 0.2357402651711957], 
           
           ArrowBox[{{0.4659310213022587, -1.0321550865908062`}, {
            0.46463597867967027`, -1.0268275333002308`}, {
            0.4470064491621495, -0.9578033825249971}, {
            0.42705476814869164`, -0.8836992132322664}, {
            0.4124502796023909, -0.8319259390847528}, {
            0.3968467106105177, -0.7790145505556806}, {
            0.3802440611730723, -0.72496504764505}, {
            0.3799297476070468, -0.7239795640075415}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.8693048312805104, 0.22443755688419662`, 0.14845247244535925`], 
           
           ArrowBox[{{0.37749884753846386`, -0.7163578368504883}, {
            0.3626423312900546, -0.6697774303528607}, {
            0.33593654176955484`, -0.5901659752990656}, {
            0.30825808303199626`, -0.5128572493997401}, {
            0.280406252527154, -0.439750545383507}, {
            0.27032159284287294`, -0.4149312949833302}}]}}, {
          Arrowheads[{{0.01668330270027004, 1.}}], {
           RGBColor[
           0.8966208155470198, 0.5336533275587177, 0.20764367998095135`], 
           
           ArrowBox[{{0.26731010505060004`, -0.40751975389682255`}, {
            0.25318034770480347`, -0.37274515597898894`}, {
            0.22721276649307265`, -0.31262592451380355`}, {
            0.20313590682008995`, -0.2601776943155687}, {
            0.17764897069783964`, -0.20797598907251222`}, {
            0.15540798883782853`, -0.1653182562606309}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.250263504465691, 0.23487825410786398`, 0.7724311372467191], 
           
           ArrowBox[{{-1., -1.5826204363198502`}, {-0.9700020989244269, \
-1.535178474652369}, {-0.9442873902345662, -1.4945145241722497`}, \
{-0.9142576806572694, -1.4470318711694432`}, {-0.8784659028381223, \
-1.3904462948883052`}, {-0.857864873543737, -1.3578810122636833`}, \
{-0.834975224956714, -1.321702365374333}, {-0.8289463216358122, \
-1.3121751773063466`}}]}}, {
          Arrowheads[{{0.019999999999999993`, 1.}}], {
           RGBColor[
           0.31818301544248423`, 0.6002287203142611, 0.7184092824253968], 
           
           ArrowBox[{{-0.8246684285472918, -1.3054150271065958`}, \
{-0.7978624191304575, -1.2630547702782948`}, {-0.7535836372282586, \
-1.1931055393971717`}, {-0.7503277213278351, -1.1879628931078903`}, \
{-0.7470296472404608, -1.1827538218336184`}, {-0.7246131447511961, \
-1.1473578338105215`}, {-0.7001309732268987, -1.1087111351754622`}, \
{-0.6744795338481274, -1.0682276935941464`}, {-0.6534601799362171, \
-1.035067603836074}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[0.7191445485673356, 0.7379104205230294, 0.29416478782154], 
           
           ArrowBox[{{-0.6491771511106149, -1.0283107063173114`}, \
{-0.646489558760409, -1.024070766120318}, {-0.6159568434092474, \
-0.9759282598245056}, {-0.5826771832401468, -0.9234880817772375}, \
{-0.546601072997247, -0.8666930422354173}, {-0.5076790074246874, \
-0.8054859514559487}, {-0.47757832613461004`, -0.7582110888276082}}]}}, {
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.8820304830954623, 0.3178723416482815, 0.16542284641467014`], 
           
           ArrowBox[{{-0.4732785953528688, -0.7514648076865993}, \
{-0.44342583458368473`, -0.7046472453522571}, {-0.40965351226569624`, \
-0.6517814999538065}, {-0.37526377981121556`, -0.598073495020186}, \
{-0.3407773528096596, -0.5443704774906253}, {-0.3067149468504454, \
-0.49151969430435416`}, {-0.3005955762179888, -0.48205763475432134`}}]}}, {
          Arrowheads[{{0.014681843236295506`, 1.}}], {
           RGBColor[
           0.8741253498318129, 0.26112362840694814`, 0.15497149940450414`], 
           
           ArrowBox[{{-0.296251136696667, -0.47534005741977753`}, \
{-0.28095707719754187`, -0.4516916611329241}, {-0.2558916670497359, \
-0.4130772080084394}, {-0.23182348460383329`, -0.3761692554929092}, \
{-0.20905729805663964`, -0.3414607241483421}, {-0.1675633453191589, \
-0.27881779419799496`}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.3539137844249759, 0.11522447430701371`, 0.6277349322579936], 
           
           ArrowBox[{{-0.8271219832773837, 2.}, {-0.8142431071697396, 
            1.968910059628705}, {-0.7952713808597234, 
            1.9231174772295354`}, {-0.7719765354662697, 
            1.8668994909974972`}, {-0.7581694018295562, 
            1.8335834201307066`}, {-0.7423815255540329, 
            1.7954931975498607`}, {-0.7250768146436222, 
            1.7537504677869074`}, {-0.7244488736326731, 
            1.7522358654160337`}, {-0.7238175541112096, 
            1.7507131246317538`}, {-0.7120865673942787, 
            1.7224219753561218`}, {-0.7046053038764487, 
            1.7043825752678574`}}]}}, {
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.24868037109434696`, 0.26723056567485004`, 0.7836073730144569], 
           
           ArrowBox[{{-0.701540655094109, 
            1.6969928575573556`}, {-0.6990245282322755, 
            1.6909257782431104`}, {-0.6694514286852762, 
            1.6196330492709636`}, {-0.6515957801508092, 
            1.576604008134132}, {-0.6310509553174003, 
            1.527109948441907}, {-0.6068733530242345, 
            1.468892555771325}, {-0.578848499230563, 
            1.4014482256628986`}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.34311238079672535`, 0.6317933776816999, 0.6761364231825371], 
           
           ArrowBox[{{-0.5757775502295192, 
            1.3940611239512215`}, {-0.5581713237029741, 
            1.3517158175850301`}, {-0.535481723215923, 
            1.2971886518855076`}, {-0.5095543650025653, 
            1.2349319375965866`}, {-0.4798930434161225, 
            1.1637655937139997`}, {-0.46351186562844815`, 
            1.1245032303799747`}, {-0.4527183944601749, 
            1.098669147750202}}]}}, {
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.774300949775551, 0.7260063031187297, 0.26950133914831614`], 
           
           ArrowBox[{{-0.44963434659043644`, 
            1.09128750506465}, {-0.44602215880705065`, 
            1.0826417639295327`}, {-0.4273641050315006, 
            1.0380478511688604`}, {-0.4074778863813688, 
            0.9905881489041439}, {-0.38630368493622586`, 
            0.9401293139415701}, {-0.3637816827756425, 
            0.8865380030873252}, {-0.33985206197918943`, 
            0.829680873147596}, {-0.325756447397789, 0.7962380431603805}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.8741329045150598, 0.26014107695022654`, 0.15490882676494228`], 
           
           ArrowBox[{{-0.3226492910494729, 
            0.7888660977300942}, {-0.31445500462643733`, 
            0.7694245809285688}, {-0.2878816249399285, 
            0.7065341077933038}, {-0.260773969285177, 
            0.6426727596617345}, {-0.23361180231774767`, 
            0.579040775447452}, {-0.20688807305474233`, 
            0.5168244893361412}, {-0.1972174649193889, 
            0.49447506716828055`}}]}}, {
          Arrowheads[{{0.009384341196712291, 1.}}], {
           RGBColor[
           0.8826310658671279, 0.31955355393522256`, 0.16603254300708284`], 
           
           ArrowBox[{{-0.19404051712076076`, 
            0.4871329283324377}, {-0.18107377313543743`, 
            0.45716591577082616`}, {-0.15662452900205262`, 
            0.4011557970879169}, {-0.13387134519651933`, 
            0.3495670532653487}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.9013527493759961, 0.5590892288800416, 0.21202386802912934`], 
           
           ArrowBox[{{-1., 0.2023700617286978}, {-0.9706553587931905, 
            0.19643576110637345`}, {-0.915234178403668, 
            0.18522995021434907`}, {-0.8478559756754901, 
            0.17161050865619565`}, {-0.7777001039627646, 
            0.15743536810951486`}, {-0.7647594520114279, 
            0.15482118288608138`}, {-0.751764480944536, 
            0.15219632102081132`}, {-0.6863386890575562, 
            0.13899356787079586`}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.8625552387822266, 0.1717036816597504, 0.1392288751779676], 
           
           ArrowBox[{{-0.6784967659145097, 
            0.13741108835479873`}, {-0.6762796252224689, 
            0.1369636751800918}, {-0.6019385695204205, 
            0.12198032663554384`}, {-0.5369022955405713, 
            0.1088845942801869}, {-0.4746516966467296, 
            0.09637480902383641}, {-0.4160325702714228, 
            0.08462640923387288}, {-0.364764189140286, 
            0.07438863695641026}}]}}, {
          Arrowheads[{{0.013500103347952506`, 1.}}], {
           RGBColor[
           0.8598928418502244, 0.6668116428638134, 0.23717037210117506`], 
           
           ArrowBox[{{-0.3569181963608102, 
            0.07282646360241916}, {-0.3124952999382481, 
            0.06399668194121005}, {-0.2681155011088824, 
            0.05522855601043375}, {-0.1992750164365703, 
            0.04176713291507758}, {-0.14493818762045374`, 
            0.03134263049093727}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.31070088989825295`, 0.11822168639575925`, 0.6650920975731153], 
           
           ArrowBox[{{1.1289558726000166`, 2.}, {1.129279033785389, 
            1.994551050656829}, {1.1325795920090052`, 1.9425591806194864`}, {
            1.1368148014915875`, 1.879411159791188}, {1.1425188122604002`, 
            1.800025894387621}, {1.146168416322776, 1.751923997057118}, {
            1.1506876486168287`, 1.6957512941888773`}, {1.1519815215545917`, 
            1.6808365248613544`}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.2471342634677519, 0.3366410467827278, 0.8038502405436639], 
           
           ArrowBox[{{1.1526729336882453`, 1.6728664590359401`}, {
            1.1567379333290357`, 1.626008278306327}, {1.1648392239574756`, 
            1.5403271517295065`}, {1.170004685764713, 1.4895497230592922`}, {
            1.1762737701647388`, 1.4319279419952715`}, {1.1837938748849486`, 
            1.3661285679965935`}, {1.1852563404859708`, 
            1.3545469851298733`}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.37272561423433614`, 0.6618439794106294, 0.6277597256666186], 
           
           ArrowBox[{{1.1862585823586504`, 1.3466100139677328`}, {
            1.1934007833082108`, 1.2900493727531428`}, {1.204809084330446, 
            1.2108932092397902`}, {1.211714388795484, 1.1669884655784422`}, {
            1.2196174392364922`, 1.1199136782137686`}, {1.2287347119153542`, 
            1.0695251243607662`}, {1.2363533542085006`, 
            1.0306329303516288`}}]}}, {
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.7400909542290788, 0.7335983794962151, 0.28463194484511173`], 
           
           ArrowBox[{{1.2378912551033165`, 1.022782143076602}, {
            1.2392826830939534`, 1.0156790812344318`}, {1.2514727144995734`, 
            0.9583820450387498}, {1.2656873522853933`, 0.8977445792553602}, {
            1.2861411545800912`, 0.8203195079769015}, {1.2996517211627623`, 
            0.7745090440321997}, {1.314634919052636, 0.7278414230896669}, {
            1.319614758225671, 0.713644572056684}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.9017013163365165, 0.534664522155408, 0.20737479222290392`], 
           
           ArrowBox[{{1.3222627440266583`, 0.7060955210436248}, {
            1.3311834699162644`, 0.680663732554032}, {1.3493900954202003`, 
            0.6333230598300242}, {1.3781945585342616`, 0.5666382593548863}, {
            1.4103866458522307`, 0.501661448386382}, {1.415810709973937, 
            0.49139740721381503`}, {1.4213150736801794`, 
            0.4812110912712818}, {1.4586280175892123`, 0.4219519934509615}, {
            1.4608902282946348`, 0.4187035557488018}}]}}, {
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.9000011193020498, 0.5643232682083494, 0.21313576196563028`], 
           
           ArrowBox[{{1.4654620502320734`, 0.41213861521804646`}, {
            1.4895572593782154`, 0.37753892667261807`}, {1.5212663146235073`, 
            0.3361231312905042}, {1.553004371211355, 0.2964124225857932}, {
            1.5848004304843137`, 0.26011188723588796`}, {1.6161760002427301`, 
            0.22721162460401104`}, {1.646652588286951, 
            0.19770173405338504`}, {1.6758461031882568`, 
            0.17229782230783144`}}]}}, {
          Arrowheads[{{0.005498372293965682, 1.}}], {
           RGBColor[
           0.586650842418647, 0.7364800355502099, 0.3837604030874679], 
           
           ArrowBox[{{1.6818810792557284`, 0.16704624503380747`}, {
            1.7035339006047627`, 0.1482041712221163}, {1.750390878496916, 
            0.11190737921267084`}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.3011118547093976, 0.1353561345753279, 0.6817301830116046], 
           
           ArrowBox[{{1.4469205551075455`, -2.}, {
            1.4502840417903697`, -1.974759681749849}, {
            1.4592722258251092`, -1.9093023092521424`}, {
            1.4647544291077985`, -1.8703523528953565`}, {
            1.4711758856233221`, -1.825677644071788}, {
            1.4798008818509387`, -1.7672354305770084`}, {
            1.480122696936566, -1.765083608194407}, {
            1.4804469800296023`, -1.7629176393446124`}, {
            1.4855807649135624`, -1.7292389793566603`}, {
            1.4914181620860796`, -1.6916664967039388`}, {
            1.4927493936772773`, -1.6833066108061097`}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.2508894299067606, 0.39998858913736185`, 0.8118964570190482], 
           ArrowBox[{{1.4940074659618612`, -1.6754061516975032`}, {
            1.5049828208148082`, -1.6064829719401246`}, {
            1.5134856463500315`, -1.5550189146871825`}, {
            1.5235395998432792`, -1.4958488271505415`}, {
            1.535759543198655, -1.426549222899702}, {
            1.547956143775705, -1.359997846755953}}]}}, {
          Arrowheads[{{0.020000000000000007`, 1.}}], {
           RGBColor[
           0.4570401315758573, 0.7094079323116226, 0.5094634014568218], 
           
           ArrowBox[{{1.5493982536617474`, -1.352128900252349}, {
            1.550760338320263, -1.3446966155041646`}, {
            1.561825900232248, -1.2863614404533683`}, {
            1.5747440173583351`, -1.220903789832565}, {
            1.5898696513261816`, -1.1471922291385908`}, {
            1.6075577637634464`, -1.0640953238682829`}, {
            1.6132032340975913`, -1.0385698859078965`}}]}}, {
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.879007576423585, 0.6285470239084899, 0.22747181170893113`], 
           
           ArrowBox[{{1.6149308472080024`, -1.0307586534225113`}, {
            1.623050027112265, -0.9940485813348037}, {
            1.6403781798238484`, -0.9190457962782279}, {
            1.659689803603482, -0.8391533618906952}, {
            1.6701355364267187`, -0.7973942740703639}, {
            1.6811324801564511`, -0.7544376713643456}, {
            1.69031559279884, -0.7197905843794989}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.8643989756697782, 0.18610860921642552`, 0.14174841787956544`], 
           
           ArrowBox[{{1.692365199595142, -0.7120575958252237}, {
            1.6996950330899472`, -0.6844027702155827}, {
            1.719115211234592, -0.6143674646782078}, {
            1.7390158255669637`, -0.5457831886377178}, {
            1.7590445128898589`, -0.4798040456652506}, {
            1.7786980901226892`, -0.41798790687575893`}, {
            1.7829619678226747`, -0.40519812134199157`}}]}}, {
          Arrowheads[{{0.015682883251053506`, 1.}}], {
           RGBColor[
           0.8914028310209507, 0.5710300720637634, 0.21518229050461404`], 
           
           ArrowBox[{{1.7854921188477468`, -0.3976087645978184}, {
            1.7975632465112743`, -0.36140061210606833`}, {
            1.8153419053430593`, -0.31044268567312233`}, {
            1.8318032232174435`, -0.2653514286920306}, {
            1.8468412070665943`, -0.2258682613161283}, {
            1.8725319285724058`, -0.16232896665440608`}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.020000000000000007`, 1.}}], {
           RGBColor[
           0.36264320468793126`, 0.11474464798618397`, 0.6202521131886711], 
           
           ArrowBox[{{2.8774021471546996`, 2.}, {2.87401871222933, 
            1.9922970555310895`}, {2.8533774715780353`, 1.94530851176478}, {
            2.8276492665039292`, 1.8867478169654321`}, {2.812183310363508, 
            1.8515496908845033`}, {2.794260460088687, 1.810764890296344}, {
            2.778217559370255, 1.774262750849011}, {2.777639259061927, 
            1.7729470326647874`}, {2.777058157779353, 1.7716249482429782`}, {
            2.762458985091148, 1.7384141538045539`}, {2.7486642851304026`, 
            1.7070382930072538`}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.24962787470538828`, 0.24786774218182475`, 0.7769184079913835], 
           
           ArrowBox[{{2.7454444273635135`, 1.6997148705869163`}, {
            2.7276451353608513`, 1.6592360051562074`}, {2.706606623152814, 
            1.611400652768307}, {2.6815050641194147`, 1.5543464736121984`}, {
            2.651182681309602, 1.4854516633706554`}, {2.622956148251915, 
            1.421353368188389}, {2.616552771842528, 1.4068208002110947`}}]}}, {
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.3302235114698039, 0.6142057616662157, 0.6986652293688157], 
           
           ArrowBox[{{2.6133270453282513`, 1.3994999608838663`}, {
            2.5888986081155436`, 1.3440592212371505`}, {2.5567319194171554`, 
            1.27111991745093}, {2.538290289337559, 1.2293346392590425`}, {
            2.5182764687710275`, 1.1840056102013032`}, {2.496276254899454, 
            1.1342275750026678`}, {2.484113978443337, 
            1.1067475760504966`}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[0.74444163815684, 0.7316817575518462, 0.2834666942403044], 
           
           ArrowBox[{{2.480876224543851, 1.099432048066382}, {
            2.4718754449047307`, 1.079095278388091}, {2.4450740387868573`, 
            1.018608720357573}, {2.4158720365458346`, 0.9527679009111144}, {
            2.3845570311776605`, 0.8823279373237936}, {2.351416615678331, 
            0.8080439468706893}, {2.3509478653423175`, 
            0.8069965660721543}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.8777131665937522, 0.2888540079110685, 0.15985331390424481`], 
           
           ArrowBox[{{2.3476798608063416`, 0.7996945015454029}, {
            2.316450790047848, 0.7299159295518015}, {2.2982833484334244`, 
            0.6894104108176891}, {2.2796595542862113`, 0.6479438853671309}, {
            2.260844792741243, 0.6061651438377809}, {2.2421044489335515`, 
            0.564722976867293}, {2.2235967673889308`, 0.5239700542927708}, {
            2.2162746303256258`, 0.5079203186241306}}]}}, {
          Arrowheads[{{0.006292135022102144, 1.}}], {
           RGBColor[
           0.8768328754915292, 0.2811392992390759, 0.1585916945676918], 
           
           ArrowBox[{{2.212954136554387, 0.5006419725815763}, {
            2.2054799926331747`, 0.4842590459513161}, {2.170944846988679, 
            0.4091515741068525}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.3641208890785828, 0.11466342473845896`, 0.618985448896687], 
           
           ArrowBox[{{3., -1.946015865438031}, {
            2.9876637709231426`, -1.9220254889752515`}, {
            2.9517443946058943`, -1.8521795080582306`}, {
            2.9311777982315372`, -1.8121908431720803`}, {
            2.9066226164135585`, -1.7644511676751358`}, {
            2.8763442187093182`, -1.7055917861827508`}, {
            2.8583413414087833`, -1.6705992292212226`}, {
            2.853634339607292, -1.661451122411213}}]}}, {
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.24975678686097225`, 0.24523334239105818`, 0.7760083440193818], 
           
           ArrowBox[{{2.8499741650707673`, -1.654337535245642}, {
            2.837711993783218, -1.6305058781968607`}, {
            2.807346717349579, -1.5715004190098376`}, {
            2.806218362216979, -1.569308010237226}, {
            2.8050817150346194`, -1.5670995078124166`}, {
            2.7896995252240635`, -1.5372156107753197`}, {
            2.77259918100851, -1.503998359620423}, {
            2.7340265377214688`, -1.429086667892019}, {
            2.7109187635144183`, -1.3842245467028769`}, {
            2.7035011751570854`, -1.3698280261341664`}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.32637199861109234`, 0.6118845114554518, 0.7044384548399263], 
           
           ArrowBox[{{2.6998370543943597`, -1.3627164708165047`}, {
            2.6845400390362424`, -1.3330270642824644`}, {
            2.6539645626858244`, -1.2737115071300382`}, {
            2.618266532862047, -1.2044951617448543`}, {
            2.590955676700142, -1.151575104656581}, {
            2.5603786351864977`, -1.0923803682029896`}, {
            2.5531163293428762`, -1.0783346623682235`}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.7368586720572363, 0.7324611293161462, 0.28610832403845743`], 
           
           ArrowBox[{{2.5494420295004323`, -1.0712283608922224`}, {
            2.5260355882610193`, -1.0259589939216358`}, {
            2.4874267158636094`, -0.9513590233500763}, {
            2.455350851678146, -0.8894666459480606}, {
            2.4211395513576868`, -0.8235851314634404}, {
            2.402167550928736, -0.7871330412906477}}]}}, {
          Arrowheads[{{0.019999999999999993`, 1.}}], {
           RGBColor[
           0.8797295879508341, 0.29950351500867806`, 0.16225109382471495`], 
           
           ArrowBox[{{2.3984741374379532`, -0.7800366551127325}, {
            2.3848477651715614`, -0.7538554544300365}, {
            2.346530443389098, -0.6804185893816691}, {
            2.314907909780051, -0.6200152454617905}, {
            2.283223471812833, -0.5597499731195288}, {
            2.2520525360220627`, -0.5007556364377519}, {
            2.249864277022854, -0.49663831468309394`}}]}}, {
          Arrowheads[{{0.003231529240705719, 1.}}], {
           RGBColor[
           0.8765482548307804, 0.27779669648867006`, 0.1581243337766055], 
           
           ArrowBox[{{2.2406165425962614`, -0.4542531291981282}, {
            2.227337554775393, -0.4542531291981282}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.02000000000000001, 1.}}], {
           RGBColor[
           0.8949995296630128, 0.5969303836005103, 0.2197530747450045], 
           
           ArrowBox[{{3., -0.30307210894845416`}, {
            2.9702450793647106`, -0.29406087432037364`}, {
            2.928929119341185, -0.28155064886589454`}, {
            2.8859420564697773`, -0.26853658554523874`}, {
            2.841283890750487, -0.25501868435840613`}, {
            2.829034930965849, -0.25131122795602884`}, {
            2.8166900519354, -0.2475750248522535}, {
            2.7520408221157284`, -0.22802733151809457`}, {
            2.6937125909482904`, -0.21040054804511002`}}]}}, {
          Arrowheads[{{0.01999999999999999, 1.}}], {
           RGBColor[
           0.862475678359177, 0.17108208421917004`, 0.13912015256977786`], 
           
           ArrowBox[{{2.68605463289352, -0.20808631416942222`}, {
            2.6860421797419534`, -0.20808255082872368`}, {
            2.622057102383737, -0.18877180811490438`}, {
            2.5589645975178583`, -0.1697513949330488}, {
            2.483355676467644, -0.1469775163620623}, {
            2.4127071665111206`, -0.12576484248110428`}, {
            2.3796282639828914`, -0.1158756048559956}}]}}, {
          Arrowheads[{{0.008602560654666656, 1.}}], {
           RGBColor[
           0.8773990359369253, 0.6209661631175305, 0.22591815270470195`], 
           
           ArrowBox[{{2.3719634612536513`, -0.1135841426324726}, {
            2.348078931661012, -0.10644364610288015`}, {
            2.2905308359300434`, -0.08934420004009527}, {
            2.240003688722412, -0.07444825793240598}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.020000000000000007`, 1.}}], {
           RGBColor[
           0.29054660202360816`, 0.15423496556127592`, 0.7000621187489662], 
           
           ArrowBox[{{-0.12096849456865838`, 2.}, {-0.12022087966099419`, 
            1.9895592023709696`}, {-0.11549375351268126`, 
            1.9237228023794264`}, {-0.11267458362873671`, 
            1.884550737922923}, {-0.10943517289559632`, 
            1.83963182761699}, {-0.10474433938734314`, 
            1.774772563613734}, {-0.10456996830701328`, 
            1.7723651933161257`}, {-0.10439431007622602`, 
            1.769940362602504}, {-0.10195382625168936`, 
            1.73631580126305}, {-0.09923141285530004, 
            1.6988840443301394`}, {-0.09791481156545734, 
            1.6808315269641394`}}]}}, {
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.26291748312930424`, 0.4532947494546864, 0.7999439902067679], 
           
           ArrowBox[{{-0.0973329032832269, 
            1.6728527186100635`}, {-0.09306171087258398, 
            1.6142884624745781`}, {-0.0893381609098822, 
            1.5634526699623241`}, {-0.08506208819443038, 
            1.5052729422708646`}, {-0.0800648151996883, 
            1.4376013898406863`}, {-0.07417766439911581, 
            1.3582901231122766`}, {-0.073836437392502, 
            1.3537165518621106`}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.5257978360840769, 0.7307007339627135, 0.4316450997867133], 
           
           ArrowBox[{{-0.07324122419336607, 
            1.3457387250121737`}, {-0.06976397763726924, 
            1.2991321124919009`}, {-0.06479077322763792, 
            1.2328974663998602`}, {-0.05916784015720455, 
            1.158497933479795}, {-0.052804967412951834`, 
            1.0748452623753444`}, {-0.049112335905146694`, 
            1.0266497795418372`}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.8986346516877514, 0.5284630944202219, 0.20648010284638427`], 
           
           ArrowBox[{{-0.04850118475558548, 
            1.018673157808773}, {-0.04750157716106761, 
            1.005626480781835}, {-0.04179817041760765, 
            0.9318537807264542}, {-0.03569316391642473, 
            0.8536606818570274}, {-0.029184974391371597`, 
            0.7711807038213789}, {-0.023758551301222026`, 
            0.7032303887062137}, {-0.02346918479472876, 
            0.6996538853019357}}]}}, {
          Arrowheads[{{0.015528280555227746`, 1.}}], {
           RGBColor[
           0.8580866914223024, 0.1367913785877226, 0.1331224204210787], 
           
           ArrowBox[{{-0.022824031705517805`, 
            0.6916799416420218}, {-0.018265228174019293`, 
            0.635334179489282}, {-0.012804835310214948`, 
            0.5687767165952848}, {-0.007457726283867365, 
            0.5045684308939209}, {-0.0023342300180946253`, 
            0.4440740221172743}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.8823790801346334, 0.6265262833864769, 0.22649102579980718`], 
           
           ArrowBox[{{3., 0.3734288153577829}, {2.987217769022128, 
            0.3686585255355545}, {2.949067754179498, 0.3544236701100631}, {
            2.909338244381126, 0.3396022846489277}, {2.868029239627012, 
            0.32419436915214833`}, {2.8251407399171553`, 
            0.30819992361972504`}, {2.8131694488277006`, 0.303735803909524}, {
            2.8011035933175537`, 0.2992367862691944}, {2.74179967558897, 
            0.2771446155292315}, {2.7001607703192128`, 
            0.2616413840745034}}]}}, {
          Arrowheads[{{0.01999999999999999, 1.}}], {
           RGBColor[0.863551472484925, 0.179487153593181, 0.1405902697303393], 
           
           ArrowBox[{{2.6926635656343816`, 0.2588499826498163}, {
            2.6812509162311464`, 0.25460076082076577`}, {2.6221582375728216`, 
            0.2326263449091424}, {2.563621332171083, 0.21088099353924633`}, {
            2.487579399431084, 0.18268672429946403`}, {2.417126911273285, 
            0.15665161704283537`}, {2.392617918152466, 
            0.14761816726879307`}}]}}, {
          Arrowheads[{{0.009736119994321696, 1.}}], {
           RGBColor[
           0.8877019709405932, 0.5741557381075373, 0.2161083246457411], 
           ArrowBox[{{2.3851115528817313`, 0.14485149410011045`}, {
            2.3503459097922956`, 0.13203767962953858`}, {2.290907881664927, 
            0.11026608190290554`}, {2.238814241521891, 
            0.09133719081769093}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.6592780362218764, 0.7431205519851515, 0.32708759317629554`], 
           
           ArrowBox[{{1.0832791804339845`, -1.0451876604296026`}, {
            1.0880139250332306`, -0.9886282635286897}, {
            1.0936300173294706`, -0.9287685956870182}, {
            1.1003481380441387`, -0.8660471925646658}, {
            1.1083889678986694`, -0.8009025898217103}, {
            1.1180588965053442`, -0.7342371405967043}, {
            1.119255170721052, -0.7273015823288443}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.8525001138408028, 0.6788167043328085, 0.24043859097853804`], 
           
           ArrowBox[{{1.1206149650811974`, -0.7194179943577416}, {
            1.1296643134764444`, -0.6669531980282013}, {
            1.1442496120751642`, -0.5965838161463415}, {
            1.161801033455458, -0.5282341564731482}, {
            1.184131851722872, -0.4600047345714755}, {
            1.2044940408551397`, -0.41157367321400684`}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.7569327842975913, 0.7300807333796323, 0.27695332968066516`], 
           
           ArrowBox[{{1.2075946372962407`, -0.4041989663242769}, {
            1.210771400733068, -0.39664309775200557`}, {
            1.242036249815906, -0.33873457108661986`}, {
            1.2782429683012473`, -0.2868644796472001}, {
            1.2834235423964775`, -0.28032128091035613`}, {
            1.2886929286782123`, -0.2738883529837985}, {
            1.3169079245776731`, -0.24544122153874218`}, {
            1.347067232886724, -0.21931704939913826`}, {
            1.4104377310622955`, -0.17168691104763098`}, {
            1.4163676034570667`, -0.16828953322358708`}}]}}, {
          Arrowheads[{{0.01879487141195228, 1.}}], {
           RGBColor[
           0.6493206277135233, 0.7432357829645319, 0.33316313889569177`], 
           ArrowBox[{{1.4233090667352157`, -0.16431258872333215`}, {
            1.4784058576098862`, -0.13274620701524587`}, {
            1.5476304824583085`, -0.10140894802077989`}, {
            1.628483074078647, -0.07258251611369668}, {
            1.7008408701541906`, -0.05140152646493786}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.2930431183371043, 0.14977399231834082`, 0.6957303741151779], 
           
           ArrowBox[{{2.2250940614907315`, 2.}, {2.2221656028990346`, 
            1.975580573100149}, {2.2174960124333607`, 1.9366998506379123`}, {
            2.212102374244098, 1.8918497262377283`}, {2.2058358471008876`, 
            1.8398246136000704`}, {2.205606287046205, 1.8379203107195956`}, {
            2.2053753142308024`, 1.836004414067281}, {2.2011298067188716`, 
            1.800833433663808}, {2.19633227548549, 1.7611461895182592`}, {
            2.1911646455783043`, 1.7184436034191903`}, {2.1867832317116545`, 
            1.6823016148736256`}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.2582196260022905, 0.44169840923960074`, 0.8073886624416546], 
           
           ArrowBox[{{2.1858204580326235`, 1.674359759495758}, {
            2.18525681832351, 1.6697103334130825`}, {2.1783670553213934`, 
            1.6130144760203482`}, {2.170253618172239, 1.5464241277614006`}, {
            2.160417144797074, 1.4660213542771463`}, {2.154665508745123, 
            1.4191710826908686`}, {2.1483582731169264`, 
            1.3678882212084913`}, {2.1469813864596863`, 
            1.3567255436501384`}}]}}, {
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.5108558320826564, 0.7263082403960289, 0.4483980027871992], 
           
           ArrowBox[{{2.1460020298069016`, 1.3487857161616694`}, {
            2.143177394881881, 1.325885872719751}, {2.1374618330568707`, 
            1.2797174425423923`}, {2.1312115876418956`, 
            1.2293829306764155`}, {2.1244266586369553`, 
            1.1748823371218204`}, {2.1170256742951885`, 1.115728374153545}, {
            2.1089272628697326`, 1.0514337540465286`}, {2.1063703870274497`, 
            1.0312495063699347`}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.8978800671603997, 0.5480930207575305, 0.2102594874002694], 
           
           ArrowBox[{{2.1053650072186794`, 1.0233129320812309`}, {
            2.1001314243605886`, 0.9819984768007703}, {2.090638158767755, 
            0.9074225424162702}, {2.084041283584053, 0.8559053923876917}, {
            2.077259876647007, 0.8033265827933804}, {2.0702939379566154`, 
            0.7496861136333359}, {2.064573480051147, 0.7059237867797976}}]}}, {
          Arrowheads[{{0.01508574289521843, 1.}}], {
           RGBColor[
           0.8578651594200433, 0.13506057173259395`, 0.13281968777889377`], 
           
           ArrowBox[{{2.0635365693265637`, 0.6979912703978892}, {
            2.0631434675128797`, 0.6949839849075591}, {2.052327897369967, 
            0.6131099457269638}, {2.041680420821464, 0.5337283382855496}, {
            2.0314564904372148`, 0.4587610893687651}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.4179881705315479, 0.6939723095902517, 0.5583286967924839], 
           
           ArrowBox[{{0.9484314667043802, -0.266989840766679}, {
            0.9341953516740215, -0.20886712043207376`}, {
            0.9156475110553702, -0.162372404249071}, {
            0.8916526740456443, -0.12565131247575848`}, {
            0.8772546270467492, -0.11042562007741161`}, {
            0.8610045733467853, -0.09695631657928672}, {
            0.8069710657616247, -0.06804263856125473}, {
            0.7465761133052687, -0.05050094904147229}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.3877938292970834, 0.6726470703088627, 0.6046105790556251], 
           
           ArrowBox[{{0.7388936048169504, -0.04826956755752196}, {
            0.7355364033944957, -0.04729446976188035}, {
            0.7301058292383776, -0.04612756743602769}, {
            0.7245914170943493, -0.04498659036978709}, {
            0.6865986624253826, -0.038868361247035875`}, {
            0.6457104976284497, -0.03348495429695586}, {
            0.5601888590357601, -0.02407325314379069}, {
            0.51547990756756, -0.020306041469290634`}, {
            0.47062000075447297`, -0.01706099485196078}, {
            0.42099531605042495`, -0.014106172133348086`}}]}}, {
          Arrowheads[{{0.0018133958621480324`, 1.}}], {
           RGBColor[
           0.515029470107333, 0.7279716576638027, 0.4429788831916156], 
           
           ArrowBox[{{0.41293332235842956`, -0.011910642772193492`}, {
            0.3841225616819563, -0.011910642772193492`}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.29728988067205514`, 0.14218554074568102`, 0.6883617501426648], 
           
           ArrowBox[{{0.44424410446663504`, 2.}, {0.43654767377793985`, 
            1.9388523633522623`}, {0.4316271305650196, 1.9004343583382308`}, {
            0.4258964118381792, 1.8563479006462675`}, {0.4185093343868609, 
            1.8005425863212454`}, {0.4182354705796285, 1.7984924173611103`}, {
            0.4179596527122479, 1.7964291449592518`}, {0.41342926639306166`, 
            1.7629665342429068`}, {0.4082972186250423, 1.7255673518614518`}, {
            0.40231945022482923`, 1.6827616914460901`}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.254889671837006, 0.42272133767368364`, 0.8094292618047749], 
           
           ArrowBox[{{0.40121299495539997`, 1.6748385761031992`}, {
            0.3964241857671612, 1.6405468260416867`}, {0.3890259039162258, 
            1.5889454089910622`}, {0.3803130285431433, 1.5293838447158088`}, {
            0.3697672487958422, 1.4592041749579256`}, {0.3568702538222511, 
            1.3757484414594126`}, {0.3541110018500384, 
            1.3583286531347052`}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.48530014450268155`, 0.7191255730926472, 0.47649184570239905`], 
           
           ArrowBox[{{0.3528594249990942, 1.3504271624281246`}, {
            0.3477641130995327, 1.3182592938780313`}, {0.33722587901113815`, 
            1.253580295596608}, {0.3249871484776853, 1.180533908774458}, {
            0.3107795184197917, 1.0979425955708955`}, {0.29961905268981753`, 
            1.0348925221045284`}}]}}, {
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.8969851566504647, 0.5919177619874969, 0.2186528044431018], 
           
           ArrowBox[{{0.2982246526683041, 1.0270149813347194`}, {
            0.29806321051765805`, 1.026102928047242}, {0.28389351255669415`, 
            0.9486903469025973}, {0.26816062548829284`, 0.8656781799214752}, {
            0.25967367383611334`, 0.8220639166748958}, {0.25075475026384686`, 
            0.7770397548883902}, {0.23767151755982693`, 
            0.712804828391341}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.860186774408593, 0.15319911197135863`, 0.13599227066738184`], 
           
           ArrowBox[{{0.23607487618212902`, 0.7049657763880038}, {
            0.235749692741369, 0.7033692188025946}, {0.2201371812400269, 
            0.6294958315664545}, {0.20424890401391635`, 0.5570851572294032}, {
            0.18838379403674116`, 0.48746425756817247`}, {
            0.17296433969136488`, 0.42242320143193957`}, {
            0.16565249824834383`, 0.3928304188858843}}]}}, {
          Arrowheads[{{0.001409741122789321, 1.}}], {
           RGBColor[
           0.8803440992687382, 0.6136775935720097, 0.224246243620476], 
           
           ArrowBox[{{0.16241110504268508`, 0.3685188824426442}, {
            0.15964555721694373`, 0.3685188824426442}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.374119687245026, 0.11411382506374938`, 0.6104145249021493], 
           
           ArrowBox[{{-0.9461224224192042, -2.}, {-0.9348198881826123, \
-1.9761289531797706`}, {-0.9140735166841186, -1.9323156309234777`}, \
{-0.8885305323578642, -1.8783779388778261`}, {-0.8733481205918207, \
-1.8463209698266956`}, {-0.8559363748137209, -1.8095599591268987`}, \
{-0.8403433992845963, -1.776641863211046}, {-0.8392217921520929, \
-1.7742741594868792`}, {-0.8259577798890442, -1.7462763724217278`}, \
{-0.8110812063906526, -1.7148778963860354`}, {-0.8091477538929647, \
-1.7107977533447225`}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.25545749648473387`, 0.22560511753116433`, 0.7634212157571469], 
           
           ArrowBox[{{-0.805721973241555, -1.7035683669995043`}, \
{-0.7770421716835623, -1.6430457046154998`}, {-0.7561222251426561, \
-1.5989094839030233`}, {-0.7316873079373359, -1.5473682532352808`}, \
{-0.7022435072073161, -1.4852837210716348`}, {-0.6686247971096209, \
-1.4144241793413956`}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.307624404544853, 0.5875457979016637, 0.7367021243174322], 
           
           ArrowBox[{{-0.6651951742976702, -1.4071966149650017`}, \
{-0.6373150560088179, -1.3484627310950015`}, {-0.6029476251774202, \
-1.2761027213411467`}, {-0.5832864848938641, -1.234733986512188}, \
{-0.5613632832485458, -1.1886403642678713`}, {-0.537178020241465, \
-1.1378218546081962`}, {-0.5278261485269734, -1.1181815039705072`}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[0.698540778217886, 0.738233525133026, 0.3066686777764134], 
           
           ArrowBox[{{-0.5243868826016358, -1.1109585232911192`}, \
{-0.5107306958726219, -1.082278457533163}, {-0.48165865170273514`, \
-1.0213099711594902`}, {-0.44959922929252355`, -0.9542161936038962}, \
{-0.41455242864198716`, -0.8809971248663814}, {-0.39590876147659715`, \
-0.8420906063044038}, {-0.3863911759026273, -0.8222422072010083}}]}}, {
          Arrowheads[{{0.016667604786033748`, 1.}}], {
           RGBColor[0.884641386212949, 0.3356569529640673, 0.168807549763716], 
           
           ArrowBox[{{-0.38293217684165615`, -0.8150286556834685}, \
{-0.3765182497511258, -0.8016527649469455}, {-0.3739720324782756, \
-0.7963467473832824}, {-0.3714158401500844, -0.7910211088161279}, \
{-0.36884988281025477`, -0.7856763197876455}, {-0.3662743785557746, \
-0.7803128680804111}, {-0.3636895535555796, -0.7749312587426526}, \
{-0.35850199821935935`, -0.7641333660976716}, {-0.35327962837711957`, \
-0.75326834176632}, {-0.3480245002793413, -0.7423407545102285}, \
{-0.32134800880653747`, -0.6869628955109119}, {-0.2942354384009969, \
-0.6308635403025652}, {-0.26705191951994894`, -0.5748397435901762}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.8233394248374057, 0.7001226167324164, 0.2506989352017799], 
           
           ArrowBox[{{-1., -0.5425140200199566}, {-0.9994073203181504, \
-0.5421926823224562}, {-0.9316861601068998, -0.5054834298721858}, \
{-0.8572713897435346, -0.4651568601614812}, {-0.8469085938764427, \
-0.4595417634039518}, {-0.8364333605063831, -0.4538660781362663}, \
{-0.7644747439342982, -0.41489985601038704`}, {-0.7186313585933418, \
-0.39009459709309463`}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.8700545083264745, 0.22999021640554063`, 0.14945559761191135`], 
           
           ArrowBox[{{-0.7115953154403801, -0.3862874857538164}, \
{-0.6896333323514022, -0.3744041426540956}, {-0.618299912611638, \
-0.3358337747118668}, {-0.5469136261467594, -0.2972892346781134}, \
{-0.47728578697885105`, -0.2597723694811984}, {-0.42996560451279703`, \
-0.2343512912253865}}]}}, {
          Arrowheads[{{0.009095100615284592, 1.}}], {
           RGBColor[
           0.8985852151685857, 0.42623943771280853`, 0.1865757045547164], 
           
           ArrowBox[{{-0.42291816983200514`, -0.23056530860260918`}, \
{-0.4112277091299972, -0.22428502604948442`}, {-0.34992085537303147`, \
-0.1914846654617905}, {-0.2945466884807872, -0.16202874879693555`}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.020000000000000007`, 1.}}], {
           RGBColor[
           0.2924415215965092, 0.15084897306183662`, 0.6967742140607409], 
           
           ArrowBox[{{1.6949127830847464`, 2.}, {1.697249237553723, 
            1.9751530971282747`}, {1.700957138878313, 1.9361520818197702`}, {
            1.7052725238458506`, 1.891186472628181}, {1.7103751199776234`, 
            1.8386024183360261`}, {1.7105629663531206`, 1.836677039865797}, {
            1.7107520438491552`, 1.834739888570668}, {1.7142109635779748`, 
            1.799595937410842}, {1.7181454396983682`, 1.7599784005797379`}, {
            1.722403046904044, 1.7173828674613276`}, {1.7260256373085883`, 
            1.6815168446113629`}}]}}, {
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.25857871212213523`, 0.44374165846032304`, 0.8071678379994763], 
           
           ArrowBox[{{1.7268295741916968`, 1.6735573417696032`}, {
            1.7273069162802857`, 1.6688313417683047`}, {1.733079641805495, 
            1.6124431344668566`}, {1.739943817458075, 1.5463375565231712`}, {
            1.7483771777928112`, 1.4667365769918608`}, {1.7533614526740322`, 
            1.4204585500263258`}, {1.7588574573644888`, 
            1.3698621649275382`}, {1.760458130649854, 
            1.3553301707554715`}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.5128336607352877, 0.7257136202246801, 0.4481733163015729], 
           
           ArrowBox[{{1.7613340190112585`, 1.3473782640923901`}, {
            1.7656471604901351`, 1.308220649976256}, {1.7734764589596652`, 
            1.2385992585170698`}, {1.7825381895741033`, 1.159663231619075}, {
            1.7875914784359828`, 1.1162851177146165`}, {1.793025189134473, 
            1.0700778103513666`}, {1.7978743486401756`, 
            1.0294726241926837`}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.8956169223796077, 0.5472294124298046, 0.21030115621789452`], 
           
           ArrowBox[{{1.7988229853951918`, 1.021529067790981}, {
            1.8014039707723153`, 0.9999167880572065}, {1.8105476863020764`, 
            0.9250734720133438}, {1.820484999309747, 0.8456856144307028}, {
            1.8312445733813147`, 0.761890967520208}, {1.8388723459439489`, 
            0.7040473755403334}}]}}, {
          Arrowheads[{{0.016710566925081556`, 1.}}], {
           RGBColor[
           0.8583347094666003, 0.13872911817788905`, 0.13346134733499704`], 
           
           ArrowBox[{{1.8399182428079786`, 0.6961160389726537}, {
            1.8403441093448574`, 0.692886570606256}, {1.8496657761724764`, 
            0.6240632073370829}, {1.8590306584141794`, 0.5567766210895562}, {
            1.868290616175436, 0.49207536866541657`}, {1.8772397586656566`, 
            0.43136724909071344`}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.3105974752308065, 0.11840647592103158`, 0.665271533985505], 
           
           ArrowBox[{{0.8689947471336446, 2.}, {0.8684754998282898, 
            1.9913902671844472`}, {0.8651162103610586, 1.9393784631286146`}, {
            0.8608073448234096, 1.8762290217033075`}, {0.8550077289754967, 
            1.796885072833403}, {0.8512981436987306, 1.7488284223421058`}, {
            0.8467079933616134, 1.6927389911403223`}, {0.8456601694961353, 
            1.680859113977182}}]}}, {
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.24708820661236958`, 0.3368257322259982, 0.8039887677004627], 
           
           ArrowBox[{{0.8449572856554388, 1.672890051654268}, {
            0.8405962793641817, 1.6234464182777932`}, {0.832435151543089, 
            1.5384845289254492`}, {0.827243552241282, 1.488220402997233}, {
            0.8209580747089951, 1.4312648291669197`}, {0.8134235742795246, 
            1.366333689475529}, {0.8119248783910258, 
            1.3546173896565918`}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.37310875536101984`, 0.6622202645592445, 0.6271379093657851], 
           ArrowBox[{{0.8109098253455094, 1.3466820467330134`}, {
            0.8038391718481623, 1.2914060585045315`}, {0.7927957206677987, 
            1.2153491326286703`}, {0.7861627060272696, 1.1733098927864356`}, {
            0.7786138973834748, 1.1283365515334665`}, {0.7699593355154786, 
            1.0802884539100304`}, {0.7603490368116667, 
            1.0307764888981965`}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.7417644734097721, 0.7337616028994786, 0.28344238280496614`], 
           
           ArrowBox[{{0.7587330196377693, 1.022941568453904}, {
            0.748578608639746, 0.974531620865322}, {0.7353365703146685, 
            0.9168670266762834}, {0.7244459844957764, 0.8733912838152665}, {
            0.7123223102007364, 0.8285181078092442}, {0.6988416169882343, 
            0.7824820689049261}, {0.6838799744169557, 0.7355177373490227}, {
            0.6762368372381664, 0.7140256026282992}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.9017464812888097, 0.5314997336386016, 0.20677239638285624`], 
           
           ArrowBox[{{0.6735562962134767, 0.7064880499873583}, {
            0.6602374653319285, 0.6690361371232076}, {0.6332872565710399, 
            0.6024254787592473}, {0.6286665858979167, 0.5916548364697115}, {
            0.6239571652310997, 0.5809141668144826}, {0.591755759213236, 
            0.5179294754144383}, {0.556770221626148, 0.45777049552600496`}, {
            0.5332774812200548, 0.4198414668138961}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.9013098800323092, 0.5620931600198888, 0.21259564576809176`], 
           
           ArrowBox[{{0.5290649766381754, 0.41304037828722295`}, {
            0.5197436913912196, 0.3979911635232506}, {0.48081414196377287`, 
            0.3427179434627197}, {0.4409488925103614, 0.29241814553612605`}, {
            0.4011152621975388, 0.24755907993518328`}, {0.36221688225007426`, 
            0.20807666000279526`}, {0.325157383892737, 
            0.17390679908186596`}, {0.3215388571101937, 
            0.17093239580475247`}}]}}, {
          Arrowheads[{{0.0027672407376635013`, 1.}}], {
           RGBColor[
           0.583453849862358, 0.7392945409927288, 0.3811545734329904], 
           
           ArrowBox[{{0.30976171539770414`, 0.14233797530224424`}, {
            0.2867521564580735, 0.14233797530224424`}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.38281185842627313`, 0.6705981821871764, 0.6117666481613157], 
           
           ArrowBox[{{-1., 1.0654191182468764`}, {-0.9962554395822586, 
            1.0614321641192908`}, {-0.9667220914956984, 
            1.0299899529178398`}, {-0.9342212406016639, 
            0.9953918363028649}, {-0.8982916201573887, 
            0.9571491377318115}, {-0.8584719634201071, 
            0.9147731806621268}, {-0.852862832002955, 
            0.9088043970459471}, {-0.8471747219973559, 
            0.9027517606186138}, {-0.8146027611516868, 
            0.8681005289629526}, {-0.7808679162289839, 
            0.8322215049885597}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.8277238186896937, 0.6952879215801419, 0.2489723263648721], 
           
           ArrowBox[{{-0.7753874400808694, 
            0.8263936081934996}, {-0.7430161675942213, 
            0.7919721098265624}, {-0.7039550795616909, 
            0.750452913901873}, {-0.6623674509571795, 
            0.7062718532315257}, {-0.6183409742117445, 
            0.659531052155059}, {-0.5722975319384717, 
            0.610694905882182}, {-0.5560032856860403, 
            0.5934331772528197}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.8686553587851412, 0.21936329476522873`, 0.14756494142255203`], 
           
           ArrowBox[{{-0.5505118112671902, 
            0.5876156426627107}, {-0.5246590067504465, 
            0.5602278096226038}, {-0.48905146936671434`, 
            0.5225600484399229}, {-0.45367821032828515`, 
            0.4852050740084306}, {-0.4185392296351588, 
            0.4481628863281269}, {-0.3836345272873354, 
            0.41143348539901176`}, {-0.33209780140810496`, 
            0.35738890627822273`}, {-0.3302617698920358, 
            0.35547434442203235`}}]}}, {
          Arrowheads[{{0.003680880449980835, 1.}}], {
           RGBColor[
           0.8957817549836744, 0.4255680610150361, 0.18635072640876665`], 
           
           ArrowBox[{{-0.3170744854179063, 
            0.31517056040192104`}, {-0.29161114210557526`, 
            0.31517056040192104`}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.8102054103045279, 0.7097188290530538, 0.25532020838653524`], 
           
           ArrowBox[{{0.9851748082792018, 0.8288963646981201}, {
            0.9841570038709206, 0.7762024954585445}, {0.9829738820400643, 
            0.7227734284125343}, {0.9815956936145603, 0.6692001908076997}, {
            0.9799926894223361, 0.6160738098916497}, {0.9781273842067533, 
            0.5640153040255554}, {0.9759622927111736, 0.5136456915705878}, {
            0.9757245104207858, 0.5090472555659228}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.7496601167933536, 0.731906437999442, 0.28005512868112753`], 
           
           ArrowBox[{{0.9753113873016651, 0.501057929606341}, {
            0.9734654658692853, 0.4653599322382697}, {0.9705810220206557, 
            0.4197406975597884}, {0.9658590532271119, 0.3620486256964478}, {
            0.960145675721077, 0.31038602859168735`}, {0.9449637305150546, 
            0.224792706480471}, {0.9437572484391776, 0.21982505719776171`}, {
            0.9425218692694807, 0.21495579801719217`}, {0.9348401981902001, 
            0.19199580098769167`}, {0.9319498505309476, 
            0.18517756284441092`}}]}}, {
          Arrowheads[{{0.014841159106422919`, 1.}}], {
           RGBColor[
           0.3079379785404486, 0.5848149332340686, 0.7357888330941358], 
           
           ArrowBox[{{0.9288275009570085, 0.17781203956781189`}, {
            0.9260777488721433, 0.17132546191007725`}, {0.9061084633221033, 
            0.13425072084182124`}, {0.8806929945720884, 0.1048820532438803}, {
            0.8486427808997077, 0.08169329812163795}, {0.8026817646374038, 
            0.06146814015069119}, {0.7450125194727644, 
            0.046068099965601524`}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.019999999999999993`, 1.}}], {
           RGBColor[
           0.30973701808265885`, 0.11994400896010206`, 0.6667645266865514], 
           
           ArrowBox[{{0.8245724295220869, -2.}, {
            0.8230184225586911, -1.9806680067898514`}, {
            0.8179366158804023, -1.9204617218605013`}, {
            0.8111743948945257, -1.8450733567674367`}, {
            0.806889821926096, -1.799558540939806}, {
            0.8016400223485519, -1.746534041838344}, {
            0.7947611457614673, -1.68140183675347}}]}}, {
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.24616867755987618`, 0.34357369338607147`, 0.8075094764308528], 
           
           ArrowBox[{{0.7938659756455755, -1.6734521090183947`}, {
            0.7853786603122342, -1.5988370331384012`}, {
            0.779527173676962, -1.5505140927422583`}, {
            0.7724805345352843, -1.4955449963236918`}, {
            0.7640674953991913, -1.4326982090025635`}, {
            0.7534132500155123, -1.3595113115667894`}, {
            0.7528644405006015, -1.356112143889527}}]}}, {
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.3825784760317701, 0.6701580867103242, 0.6124047566390264], 
           
           ArrowBox[{{0.7515893204307524, -1.3482144183430504`}, {
            0.7424514029670218, -1.2916167959689961`}, {
            0.7287219428709281, -1.2138032531132616`}, {
            0.7205005795130168, -1.170625030169644}, {
            0.7111662875485448, -1.124299915155143}, {
            0.7005663961803753, -1.0746923763717258`}, {
            0.6912631688862696, -1.0340264781753004`}}]}}, {
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.774552678357114, 0.7259460278599499, 0.26939352256309235`], 
           
           ArrowBox[{{0.6894790824701643, -1.0262279503873222`}, {
            0.688424057693192, -1.0216162679228677`}, {
            0.6678616598884446, -0.9398387193936589}, {
            0.6559282554212584, -0.8963696966237844}, {
            0.642744075264004, -0.8512991138101091}, {
            0.6210587686723461, -0.7833875393127847}, {
            0.5984853395350292, -0.7196469577269268}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.9012718558962924, 0.443692505555014, 0.18999920096087397`], 
           
           ArrowBox[{{0.5957972931143195, -0.7121122000174704}, {
            0.5920665111934771, -0.7020496524833392}, {
            0.5878142852229991, -0.690779399351604}, {
            0.5577516744097495, -0.6207232875637207}, {
            0.5247960472473883, -0.5519924571357703}, {
            0.49230617829919354`, -0.48772175193026934`}, {
            0.4579715330179898, -0.426581181082419}, {
            0.45658785987169775`, -0.4243476986649724}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.9018008901434174, 0.511269105378011, 0.20294285167010548`], 
           
           ArrowBox[{{0.45237473125455196`, -0.4175469966971321}, {
            0.42258359131603257`, -0.3694590595808548}, {
            0.3869338331055775, -0.3172437024142125}, {
            0.35182395781794856`, -0.2702341718895344}, {
            0.31805566488446974`, -0.22872953031386278`}, {
            0.2784239612516906, -0.18400868370925352`}, {
            0.25872974227560885`, -0.16372399405096}}]}}, {
          Arrowheads[{{0.0009467759399795637, 1.}}], {
           RGBColor[
           0.5003922928396431, 0.7217578860680903, 0.46262808545875755`], 
           
           ArrowBox[{{0.25118866820217217`, -0.14914304273248458`}, {
            0.24457323049342167`, -0.14914304273248458`}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.35022974666648377`, 0.6425736885145158, 0.6633466857052448], 
           
           ArrowBox[{{3., 1.1157048703505104`}, {2.9517396312004647`, 
            1.0619005639398975`}, {2.92093992578523, 1.0275678077382564`}, {
            2.8869511375328396`, 0.9896850522692067}, {2.8821582257626783`, 
            0.984343334027329}, {2.8772994655376416`, 0.9789283524489724}, {
            2.844710429035941, 0.9426157271778538}, {2.8090706907475678`, 
            0.9029127874377022}, {2.786284333069735, 0.8775334805396194}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.7835993226890016, 0.7206077534196962, 0.26601250767281603`], 
           
           ArrowBox[{{2.7809397487336764`, 0.8715807149407774}, {
            2.771785403750033, 0.8613846610529357}, {2.731209019334176, 
            0.8162061613789398}, {2.6872856657374307`, 0.7673253650282132}, {
            2.6399594711972343`, 0.7146903486132559}, {2.5896352732735526`, 
            0.6587729214579718}, {2.5669793369651606`, 
            0.6336292185102143}}]}}, {
          Arrowheads[{{0.019999999999999993`, 1.}}], {
           RGBColor[
           0.8742841593628637, 0.26127407373276196`, 0.15511210680786355`], 
           
           ArrowBox[{{2.561624145818527, 0.6276859931415262}, {
            2.5367179095263537`, 0.6000448928862656}, {2.504063527732465, 
            0.5638522123173235}, {2.4713463199668064`, 0.5276440254657714}, {
            2.438566286229379, 0.4914203323316093}, {2.405723426520181, 
            0.4551811329148372}, {2.373399809617779, 0.41958994266530497`}, {
            2.346864443349208, 0.3904561719880783}}]}}, {
          Arrowheads[{{0.0027260370565096075`, 1.}}], {
           RGBColor[
           0.8859771370995099, 0.34433431373025225`, 0.17050965243509447`], 
           
           ArrowBox[{{2.3358281185842875`, 0.3585242119651232}, {
            2.317704698945229, 0.3585242119651232}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.29684019252640303`, 0.14298907917023468`, 0.6891420111012159], 
           
           ArrowBox[{{0.43376435777409517`, -2.}, {
            0.43351693904951105`, -1.9979675430374741`}, {
            0.4287980219363804, -1.959840216416224}, {
            0.4232793965858722, -1.9158780297893785`}, {
            0.417489657359325, -1.8704587358716438`}, {
            0.4172779890462421, -1.8688101746624708`}, {
            0.41706505665892596`, -1.8671527131458743`}, {
            0.4125583671944843, -1.832505648758445}, {
            0.40739509002826296`, -1.7933441525062903`}, {
            0.40177612371892346`, -1.7511398843739276`}, {
            0.3952457791233477, -1.7028500724811506`}, {
            0.39246204608217006`, -1.6826795602417564`}}]}}, {
          Arrowheads[{{0.019999999999999993`, 1.}}], {
           RGBColor[
           0.2550541627154847, 0.42368648943387716`, 0.809335303166301], 
           
           ArrowBox[{{0.39136833254971753`, -1.6747546759707446`}, {
            0.3874574984012019, -1.64641735809866}, {
            0.3780647237121524, -1.5797843824971582`}, {
            0.3662516427714219, -1.4985131026379785`}, {
            0.35913155784988476`, -1.4507238324722593`}, {
            0.3512024432942331, -1.3981654754824544`}, {
            0.3449988813894707, -1.358136164803913}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.48858423550887686`, 0.7185855305293484, 0.47476215440650815`], 
           
           ArrowBox[{{0.3437737030008609, -1.3502305378258623`}, {
            0.3388004606083437, -1.318140027911399}, {
            0.33156454547684244`, -1.2726089575218928`}, {
            0.32363868115297034`, -1.2233989893964012`}, {
            0.314813772881278, -1.1698278455959217`}, {
            0.30488072590631626`, -1.111213248181452}, {
            0.2938395402280852, -1.0475551971529933`}, {
            0.2915360353506162, -1.0345294315989586`}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.8912507290531035, 0.5831050253197009, 0.2174788441942372], 
           
           ArrowBox[{{0.2901429138059976, -1.0266516646335095`}, {
            0.2816902158465847, -0.9788536925105445}, {
            0.27080854825366535`, -0.9188324059448917}, {
            0.25915192192144265`, -0.8564426123126965}, {
            0.24672033684991676`, -0.7916843116139589}, {
            0.2335137930390877, -0.7245575038486796}, {
            0.23099666743897374`, -0.71217380099198}}]}}, {
          Arrowheads[{{0.019170461196279652`, 1.}}], {
           RGBColor[
           0.8607475390592714, 0.15758030878089488`, 0.13675857875204941`], 
           ArrowBox[{{0.22940316302991093`, -0.7043341107112165}, {
            0.2162916838717313, -0.6398285246970126}, {
            0.19867232282855102`, -0.5567303357254181}, {
            0.1811721738475635, -0.47755840105634756`}, {
            0.16430770086678523`, -0.40460818481225175`}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.30145400296457087`, 0.1347447569515593, 0.6811365162046646], 
           
           ArrowBox[{{2.4190138512920973`, -2.}, {
            2.4128191731109676`, -1.970907160466506}, {
            2.4047100783566355`, -1.9328492121073222`}, {
            2.3953345766880463`, -1.8888749559965812`}, {
            2.385415522179274, -1.8423847239531428`}, {
            2.3850544233766606`, -1.8406928603881478`}, {
            2.384691287661165, -1.838991501927152}, {
            2.377221525110335, -1.8040161653597637`}, {
            2.3687484256409297`, -1.7643713588261465`}, {
            2.359593214456085, -1.7215591587727563`}, {
            2.3522071548675005`, -1.6870513559745595`}}]}}, {
          Arrowheads[{{0.019999999999999993`, 1.}}], {
           RGBColor[
           0.25152549080946385`, 0.40200951621388226`, 0.8111110293224558], 
           
           ArrowBox[{{2.3505327579381112`, -1.679228543505706}, {
            2.349073779840364, -1.6724121716798204`}, {
            2.3367118143468657`, -1.6147324684426942`}, {
            2.3220290105286923`, -1.5463221199567336`}, {
            2.3039766742389225`, -1.4624164888375932`}, {
            2.293293671112094, -1.4128662032714514`}, {
            2.2832605272808735`, -1.3663796678893472`}}]}}, {
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.46355524242873175`, 0.7131245423829881, 0.5001754637497854], 
           
           ArrowBox[{{2.281572757604958, -1.35855972968492}, {
            2.281506111330637, -1.3582509377009282`}, {
            2.2632608350614474`, -1.2739538046222267`}, {
            2.252820819534245, -1.2258539889206266`}, {
            2.2415025524119705`, -1.1737866737775262`}, {
            2.2291646125239932`, -1.1172045801477823`}, {
            2.2156655786996824`, -1.0555604289862517`}, {
            2.213537230429103, -1.0458760629133672`}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.8868021291297599, 0.6002108203448985, 0.22111554399045313`], 
           
           ArrowBox[{{2.2118200387053606`, -1.0380625328159074`}, {
            2.201005450939038, -0.9888542202929345}, {
            2.18518422924206, -0.9170859540678304}, {
            2.17352359661312, -0.8644097347988736}, {
            2.1614989937442326`, -0.8103766197627882}, {
            2.1491104206353953`, -0.7549866089595734}, {
            2.142519294352247, -0.7256570848675215}}]}}, {
          Arrowheads[{{0.001256323310544687, 1.}}], {
           RGBColor[
           0.8593766765889431, 0.1468699006372115, 0.1348852384965445], 
           
           ArrowBox[{{2.139683807495261, -0.7030518592477528}, {
            2.1374392972731493`, -0.7030518592477528}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.30148883570409, 0.13468251505146314`, 0.6810760773716891], 
           
           ArrowBox[{{-0.41892971387232913`, -2.}, {-0.4112726740507438, \
-1.9640360809325457`}, {-0.4034542188200792, -1.9273383669356314`}, \
{-0.394470210995401, -1.8851951327994896`}, {-0.38441720643599253`, \
-1.8380711837385295`}, {-0.3840509510206613, -1.8363549561869912`}, \
{-0.38368260625157063`, -1.8346289886096205`}, {-0.37680340162018966`, \
-1.8024136108627198`}, {-0.36908657929952854`, -1.766299276617676}, \
{-0.35213681350122544`, -1.6870484102218255`}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.2512735341482019, 0.4021741948977308, 0.811660247374155], 
           
           ArrowBox[{{-0.35046225841875767`, -1.6792256316979814`}, \
{-0.34062778153431317`, -1.633311659515972}, {-0.328034684703967, \
-1.574590087487924}, {-0.3129812662243955, -1.5045277226601388`}, \
{-0.2947848917328285, -1.4200117167126538`}, {-0.28321216844047026`, \
-1.3663719922797124`}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.46892951651903503`, 0.7143349020494673, 0.49480958360579064`], 
           
           ArrowBox[{{-0.28152169343184247`, -1.3585526386756228`}, \
{-0.2691961202938869, -1.3015755611319801`}, {-0.2536159467839552, \
-1.2297475577505765`}, {-0.23578127783370212`, -1.1477381410580665`}, \
{-0.22597690135531284`, -1.1027792744829437`}, {-0.21561603280055705`, \
-1.055421676905351}, {-0.21351749065523917`, -1.0458621236163477`}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.8884740985360619, 0.6016538096775743, 0.22123694040303213`], 
           
           ArrowBox[{{-0.21180215149288684`, -1.0380481866087887`}, \
{-0.204685199641927, -1.0056281179309603`}, {-0.193170929351915, \
-0.9533613671654426}, {-0.18105974940301323`, -0.8985841942144701}, \
{-0.16833818726771405`, -0.8412593686837145}, {-0.15499277041850967`, \
-0.781349660178847}, {-0.14253447442764314`, -0.7256352781736327}}]}}, {
          Arrowheads[{{0.004041888290923506, 1.}}], {
           RGBColor[
           0.8589231140181991, 0.1433262627037842, 0.13426542648727588`], 
           
           ArrowBox[{{-0.1373053131843513, -0.6702152229167653}, \
{-0.13007755934086174`, -0.6702152229167653}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.8677494126574136, 0.6608339498118435, 0.2343016812909515], 
           
           ArrowBox[{{-1., 0.4408849969362062}, {-0.9435660893694171, 
            0.4160237213147071}, {-0.8647678579069056, 
            0.3813196496383053}, {-0.8536957571205902, 
            0.3764438971171205}, {-0.8425130549267043, 
            0.3715197399829407}, {-0.7678335393047577, 
            0.33865469855543096`}, {-0.7071216466908881, 
            0.3119576373341069}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.8651122232425728, 0.19168113948657917`, 0.1427231001829896], 
           
           ArrowBox[{{-0.699798407538545, 
            0.30873736276233654`}, {-0.6908855287186767, 
            0.3048180701613691}, {-0.6200119849873325, 
            0.27367388231727213`}, {-0.5496520725688607, 
            0.24279814175697803`}, {-0.48140935502063253`, 
            0.21291168487617024`}, {-0.41688739590001866`, 
            0.18473534807053213`}, {-0.40670280775230644`, 
            0.18030501385241657`}}]}}, {
          Arrowheads[{{0.002882978056085903, 1.}}], {
           RGBColor[
           0.8973901385107104, 0.521406242803561, 0.2052586934223607], 
           
           ArrowBox[{{-0.395617686386142, 
            0.16034457149117334`}, {-0.3608171308062725, 
            0.16034457149117334`}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.28880594346867977`, 0.1573453122458316, 0.7030823627240634], 
           
           ArrowBox[{{1.9882556390059507`, -2.}, {
            1.987976678729029, -1.9784859226785045`}, {
            1.9873889905705213`, -1.933305905908152}, {
            1.9867665764285651`, -1.885626680313582}, {
            1.9867438795768524`, -1.8838909828011754`}, {
            1.986721051615332, -1.8821454980553256`}, {
            1.98624735238649, -1.8460326687549289`}, {
            1.9857078097021463`, -1.8050360316498304`}, {
            1.9851230339338493`, -1.7607127332933614`}, {
            1.984447791997646, -1.7097361124341515`}, {
            1.9840521200860048`, -1.6800276116380368`}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.2625275477076572, 0.4625807599508728, 0.8036467285893505], 
           
           ArrowBox[{{1.983945581738201, -1.6720283210707148`}, {
            1.9836489259481136`, -1.6497543144589573`}, {
            1.9826932778398294`, -1.5784154847545355`}, {
            1.9821379016506757`, -1.5372001981232468`}, {
            1.9815058122208744`, -1.4905716837984153`}, {
            1.9807970095504257`, -1.4385299417800415`}, {
            1.9800114936393296`, -1.381074972068125}, {
            1.9796125762569636`, -1.3520576609233959`}}]}}, {
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.5352113139782776, 0.7323632770634381, 0.42296276321872955`], 
           
           ArrowBox[{{1.9795026061252963`, -1.3440584167984713`}, {
            1.979437425861514, -1.3393171944845972`}, {
            1.9788022226348145`, -1.2934197909662508`}, {
            1.9781058839592307`, -1.243382761513086}, {
            1.9773484098347631`, -1.1892061061251025`}, {
            1.9765191113151876`, -1.1303899758542508`}, {
            1.9756072994542806`, -1.0664345217524809`}, {
            1.9749979321934938`, -1.0240901303313197`}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.8995528652953473, 0.5173809674435653, 0.20430187006068584`], 
           
           ArrowBox[{{1.974882818167359, -1.0160909585766325`}, {
            1.9746129742520422`, -0.9973397438197924}, {
            1.9735361357084718`, -0.9231056420561861}, {
            1.972768336761423, -0.8706631923028599}, {
            1.9719748259199368`, -0.8170523477051665}, {
            1.9711556031840127`, -0.7622731082631067}, {
            1.9703106685536511`, -0.7063254739766799}, {
            1.970154318594709, -0.6961259059715379}}]}}, {
          Arrowheads[{{0.004041765510242479, 1.}}], {
           RGBColor[
           0.8584136184468395, 0.139345625962482, 0.1335691797196472], 
           
           ArrowBox[{{1.9697839252008884`, -0.6396299327290402}, {
            1.969288287494921, -0.6396299327290402}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.2888195871453477, 0.15732093264285357`, 0.7030586893665645], 
           
           ArrowBox[{{0.01180661594296523, -2.}, {
            0.012133775889431677`, -1.9747239394413416`}, {
            0.012720338295665773`, -1.9295508920062279`}, {
            0.013350106393608, -1.881225013814147}, {
            0.013373089806434256`, -1.8794644125834485`}, {
            0.013396207493731736`, -1.877693772259703}, {
            0.013867773233035395`, -1.8416826251661216`}, {
            0.014404423592516709`, -1.8008364962208603`}, {
            0.014985658091520259`, -1.7567063658687228`}, {
            0.015656060869568278`, -1.7060082327028327`}, {
            0.016001481139478253`, -1.6800274980602188`}}]}}, {
          Arrowheads[{{0.020000000000000007`, 1.}}], {
           RGBColor[
           0.2628482580944448, 0.4621138701003181, 0.8027596794248685], 
           
           ArrowBox[{{0.01610783371182738, -1.6720282050208086`}, {
            0.016447871423324486`, -1.6464523187151485`}, {
            0.0173933292494526, -1.5757488458976283`}, {
            0.018564580729878093`, -1.4889407882095553`}, {
            0.0192619339836744, -1.4376386552737925`}, {
            0.02003377224652643, -1.3810711196102128`}, {
            0.02043183555794364, -1.3520574230043638`}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.5352423916249494, 0.7323788354050542, 0.42291703601461383`], 
           
           ArrowBox[{{0.020541583959211976`, -1.3440581758342598`}, {
            0.02060610463357092, -1.3393554483611085`}, {
            0.021239237301759636`, -1.2935145279915923`}, {
            0.021933170251092583`, -1.2435483585016638`}, {
            0.022687903481569755`, -1.1894569398913228`}, {
            0.023514101115762326`, -1.1307394632957968`}, {
            0.024422427276241457`, -1.0668951198503125`}, {
            0.025037129673862145`, -1.0240897609561521`}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.8995568338145796, 0.5173480928452069, 0.20429529572772262`], 
           
           ArrowBox[{{0.02515200109014006, -1.0160905857138085`}, {
            0.025412881963007155`, -0.9979239095548704}, {
            0.026485465176059406`, -0.9238258324094702}, {
            0.02725237195714778, -0.8713327846852716}, {
            0.028045081075313845`, -0.8176624508031339}, {
            0.02886359253055758, -0.762814830763058}, {
            0.029707906322879004`, -0.7067899245650435}, {
            0.029871038257616365`, -0.6961253933995334}}]}}, {
          Arrowheads[{{0.004014580405279229, 1.}}], {
           RGBColor[
           0.8584285566473387, 0.13946233659374005`, 0.13358959338837467`], 
           
           ArrowBox[{{0.03023898613989286, -0.6399555907906049}, {
            0.030730249828308204`, -0.6399555907906049}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.4451823995853155, 0.7070015020252395, 0.5220320131704307], 
           
           ArrowBox[{{3., -0.9831913749049466}, {
            2.9687405273245306`, -0.9524795385189799}, {
            2.9308168105175776`, -0.9152249345229438}, {
            2.8887756498141255`, -0.8739318254651365}, {
            2.8828412199647504`, -0.8681033706937504}, {
            2.8768230255066074`, -0.8621928151383231}, {
            2.8383441547535266`, -0.8244111017885674}, {
            2.796503521756416, -0.7833399233593821}, {
            2.77168144803109, -0.7589802350008384}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.8764211438677658, 0.6320597529990312, 0.22872045084172143`], 
           
           ArrowBox[{{2.7659716628543545`, -0.753376811651177}, {
            2.7529896173336126`, -0.7406365955579886}, {
            2.7061291700594237`, -0.6946689690121782}, {
            2.6561855521515083`, -0.6457084674395959}, {
            2.6034221358275236`, -0.5940265145578858}, {
            2.5486783810740032`, -0.5404701661461913}, {
            2.537384707469846, -0.5294393993153348}}]}}, {
          Arrowheads[{{0.015786157967026936`, 1.}}], {
           RGBColor[0.8635251053900228, 0.179281150179945, 0.140554238004787], 
           
           ArrowBox[{{2.5316616313664038`, -0.523849551382322}, {
            2.492793747877481, -0.48588647798365525`}, {
            2.4563208542786525`, -0.45031678693020954`}, {
            2.4201904667799687`, -0.41514235494619744`}, {
            2.384827018287372, -0.3807907459161088}, {
            2.350654941706804, -0.3476895237244333}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.30721634051984, 0.12444815543854226`, 0.6711381938832062], 
           
           ArrowBox[{{1.2596937790682938`, 2.}, {1.263752368097857, 
            1.9626818206622114`}, {1.268524276792819, 1.9204256360773209`}, {
            1.2743198681286707`, 1.8710435922911421`}, {1.2808833574504408`, 
            1.8176277656995816`}, {1.2891660238340235`, 
            1.7533721396481483`}, {1.2988614737022237`, 
            1.6824202970151583`}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.24416541548558937`, 0.359496481616993, 0.8154810036748374], 
           
           ArrowBox[{{1.2999445945781192`, 1.6744939580640283`}, {
            1.3000246751287907`, 1.6739079241299204`}, {1.306766823778644, 
            1.6266809760167686`}, {1.3148861375333882`, 1.572410444364226}, {
            1.3239265368025968`, 1.5154813633583484`}, {1.3350378664327154`, 
            1.4492933837451667`}, {1.3490523370735654`, 
            1.3711998417408262`}, {1.351421942704342, 
            1.3586917663879476`}}]}}, {
          Arrowheads[{{0.020000000000000007`, 1.}}], {
           RGBColor[
           0.4048483620251978, 0.6852411055583946, 0.5782899834065178], 
           
           ArrowBox[{{1.3529110253101746`, 1.3508315734518292`}, {
            1.3574696512301891`, 1.3267686510091432`}, {1.367120883762134, 
            1.2780147491492087`}, {1.3776774260917009`, 
            1.2273877679569278`}, {1.389861880329485, 1.1718511901956663`}, {
            1.4040475979931026`, 1.11093091606483}, {1.420607930600171, 
            1.0441528457638258`}, {1.4220599002742882`, 
            1.0384499802717437`}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.8242364886750408, 0.6994671876532447, 0.2503832984977471], 
           
           ArrowBox[{{1.4240430941923676`, 1.0306996990372206`}, {
            1.4254219171913005`, 1.0253352438382966`}, {1.441237244925313, 
            0.9678666998314176}, {1.4591062826074053`, 0.90691769010929}, {
            1.47807628354806, 0.8446185471791727}, {1.499248211005841, 
            0.7796191378330765}, {1.5183280721725767`, 
            0.7249978551087679}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.8808162894069878, 0.3108081991396483, 0.16393335686052485`], 
           
           ArrowBox[{{1.5209662449941828`, 0.7174453691496059}, {
            1.5225856363772703`, 0.7128094216548129}, {1.5480521310588704`, 
            0.6450793582281937}, {1.5752973863344546`, 0.5777161956068615}, {
            1.6039710934878353`, 0.5120071818444584}, {1.6250349700216953`, 
            0.4665646417834731}, {1.6461451368063633`, 
            0.4231380533642092}}]}}, {
          Arrowheads[{{0.014394979364559364`, 1.}}], {
           RGBColor[
           0.902191605548481, 0.5003090852700572, 0.2008354698786606], 
           
           ArrowBox[{{1.6497822589023836`, 0.416012734291929}, {
            1.667528420238212, 0.381327458850504}, {1.6884479982080367`, 
            0.34271526130226654`}, {1.7286386640016898`, 
            0.2741022803604374}, {1.7653993462461555`, 
            0.21698352438526733`}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.9018470998411368, 0.5244492127631537, 0.20543037797531183`], 
           
           ArrowBox[{{-1., -0.01653188765631827}, {-0.9532469164228541, \
-0.015759550273337246`}, {-0.8744216238453464, -0.014457740961430675`}, \
{-0.8616872038573264, -0.014247455764952472`}, {-0.8488561636253508, \
-0.01403558927688791}, {-0.763459147679191, -0.012626434128766186`}, \
{-0.6800435737635017, -0.01125123486309121}}]}}, {
          Arrowheads[{{0.017255861070513905`, 1.}}], {
           RGBColor[
           0.8633041227337601, 0.1775546353088483, 0.14025225606662334`], 
           
           ArrowBox[{{-0.6720446586676697, -0.011119487822718654`}, \
{-0.5953366449878721, -0.009856603040417054}, {-0.5171271979763541, \
-0.008571603522271442}, {-0.4543702715472456, -0.007541932582303401}, \
{-0.3959880876684266, -0.006587019783435874}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.3421645831233978, 0.1158702876443722, 0.6378062938032553], 
           
           ArrowBox[{{-1., 1.8916276360238131`}, {-0.9851756147382528, 
            1.863604575972301}, {-0.9572138729623998, 
            1.8107515453265555`}, {-0.9406432346798579, 
            1.7794320443373586`}, {-0.9216949500494883, 
            1.743620982079374}, {-0.9027062726450064, 
            1.7077362898733377`}, {-0.9020211949425512, 
            1.706441681762414}, {-0.9013327504732398, 
            1.7051407153001799`}, {-0.8872162210066667, 
            1.6784662200350482`}, {-0.8714802570642081, 
            1.6487339352978883`}, {-0.8503344549297327, 
            1.608784527582022}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.24741104062852484`, 0.2931701203927696, 0.7925682962127065], 
           
           ArrowBox[{{-0.8465918901526105, 
            1.601713939990524}, {-0.8357874968344343, 
            1.5813018926704234`}, {-0.8141647074789167, 
            1.5404590101915807`}, {-0.7892099319869936, 
            1.4933298785356615`}, {-0.7596887307438542, 
            1.43759105789226}, {-0.7243666641346866, 
            1.3709191084509689`}, {-0.7004846378190467, 
            1.3258558041839068`}, {-0.6968129710608092, 
            1.3189308563523843`}}]}}, {
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.3641822558830338, 0.6532771442766327, 0.6416827427354109], 
           
           ArrowBox[{{-0.6930654710740254, 
            1.3118628832448338`}, {-0.6732170659043162, 
            1.2744277946625746`}, {-0.641933860278734, 
            1.2154533412985962`}, {-0.6060049328305386, 
            1.1477507055035943`}, {-0.5860639653458976, 
            1.110199909571213}, {-0.56463884849722, 
            1.069892109181098}, {-0.5430042622412896, 1.029229532723797}}]}}, {
          Arrowheads[{{0.018544641556114575`, 1.}}], {
           RGBColor[
           0.8055704508011207, 0.7131053073747362, 0.25695104365109994`], 
           
           ArrowBox[{{-0.5392447856047733, 
            1.022167922923154}, {-0.516951973958697, 
            0.9803091802300108}, {-0.49049811989432224`, 
            0.9306858942702098}, {-0.46217592371685245`, 
            0.8776092890550182}, {-0.43188933723902284`, 
            0.8209052858850215}, {-0.3995423122735686, 
            0.7603998060608052}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.31832055530902664`, 0.1171809121526781, 0.6582452852418951], 
           
           ArrowBox[{{-0.6238308617268576, 2.}, {-0.6209753165749842, 
            1.990888831636836}, {-0.6085098242099105, 
            1.9511244287285094`}, {-0.5991861168706899, 
            1.921388777564495}, {-0.5985203337069527, 
            1.919265636037582}, {-0.5885553522855996, 
            1.8874953546899536`}, {-0.5772197173684749, 
            1.851364942417375}, {-0.5649322584124907, 
            1.8122093275061721`}, {-0.5507411513787877, 
            1.7670033073177205`}, {-0.5338933444709426, 
            1.7133626082392612`}, {-0.5280218449012835, 
            1.694679467570824}}]}}, {
          Arrowheads[{{0.020000000000000007`, 1.}}], {
           RGBColor[
           0.247287468465317, 0.34130249683643915`, 0.8046908525122872], 
           
           ArrowBox[{{-0.5256233602560237, 
            1.6870474775677873`}, {-0.5136357858925326, 
            1.6489029566580369`}, {-0.49466857007300985`, 
            1.5885958936997786`}, {-0.47177413730926, 
            1.5158619114882976`}, {-0.45100831753576626`, 
            1.4499623439600273`}, {-0.42951128245219494`, 
            1.3818222261073139`}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.4052534424923432, 0.6849386262820684, 0.5778614197792487], 
           
           ArrowBox[{{-0.4271043591614157, 
            1.374192893222172}, {-0.42615299086215663`, 
            1.3711772983840547`}, {-0.40226190974068976`, 
            1.2955730485669223`}, {-0.38864381986131274`, 
            1.2525393399981974`}, {-0.37391069710284, 
            1.2060179089893657`}, {-0.357809628900722, 
            1.1552620651568037`}, {-0.34008770269040867`, 
            1.0995251181168852`}, {-0.33041156327265175`, 
            1.0691511909340121`}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.8516485307098665, 0.6683743310537388, 0.23949063668104248`], 
           
           ArrowBox[{{-0.32798326606285816`, 
            1.0615286341017602`}, {-0.32074491847190045`, 
            1.038807067869611}, {-0.299781276245197, 
            0.9731079144149808}, {-0.27741624092957123`, 
            0.9032529629152324}, {-0.2538692774442958, 
            0.8300675185326034}, {-0.2302013975112226, 
            0.7568345551860247}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.30043204347520025`, 0.5719377821990485, 0.7483331494840939], 
           
           ArrowBox[{{-1., -1.212932093534274}, {-0.9607820745125109, \
-1.1653980797178618`}, {-0.9102158887295371, -1.104119199416217}, \
{-0.9065039612597353, -1.0996212657186186`}, {-0.902744979801619, \
-1.0950663863510814`}, {-0.8765974432019805, -1.0633868911864348`}, \
{-0.848022630971911, -1.0287718252453966`}, {-0.8180627096441462, \
-0.9924832765989635}, {-0.7963053866605906, -0.9661356137559081}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.6754985234161492, 0.7429328422387999, 0.3171906092916817], 
           
           ArrowBox[{{-0.7912114675968573, -0.9599669843642088}, \
{-0.7853325701209912, -0.952847762541741}, {-0.7495609737022495, \
-0.9095421697656461}, {-0.7104766816877249, -0.862243384962597}, \
{-0.6679622941482809, -0.8108212480101479}, {-0.6219004111547809, \
-0.7551455987858535}, {-0.5875564203449265, -0.7136700437230659}, \
{-0.5872945698718156, -0.7133541692949174}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[0.8896697512160017, 0.3682593664896445, 0.17521060755974], 
           
           ArrowBox[{{-0.5821889710115378, -0.7071952034500754}, \
{-0.5519949050714928, -0.6707716171224325}, {-0.51521586533448, \
-0.6264503189839539}, {-0.47721930113388805`, -0.5807061493076298}, \
{-0.42380874922458267`, -0.5165389805242667}, {-0.3775670382072121, \
-0.46116736570955413`}}]}}, {
          Arrowheads[{{0.00015304791024378284`, 1.}}], {
           RGBColor[
           0.8694453116807261, 0.2255351158699191, 0.1486444447215939], 
           
           ArrowBox[{{-0.37212606170722246`, -0.4535222876986492}, \
{-0.37118251268328634`, -0.4535222876986492}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.020000000000000007`, 1.}}], {
           RGBColor[
           0.30675118826415326`, 0.1252793263607156, 0.6719452868617589], 
           
           ArrowBox[{{1.2780936915679881`, -2.}, {
            1.2802247786309384`, -1.9809764832213492`}, {
            1.2850738065043261`, -1.9392117625442773`}, {
            1.2909529742250332`, -1.890387001699681}, {
            1.2974874345826617`, -1.8384085135241048`}, {
            1.3056867275656379`, -1.77602273381508}, {
            1.3163615494450274`, -1.6990698760889407`}, {
            1.3187398874365381`, -1.6826056385652914`}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.24703771299802682`, 0.3628879277119427, 0.8105196186980503], 
           
           ArrowBox[{{1.319883653786029, -1.6746878233023688`}, {
            1.3229527357966697`, -1.653441854317679}, {
            1.3308463744273034`, -1.6010877967429238`}, {
            1.3397356546609578`, -1.5452706070635114`}, {
            1.3506360217936342`, -1.4802640407765997`}, {
            1.3643587743952101`, -1.403339270791968}, {
            1.3725934025515985`, -1.3594429307503015`}, {
            1.3726608659691009`, -1.359097706992103}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.410399205758424, 0.6876371977368668, 0.5711432272055165], 
           
           ArrowBox[{{1.3741951984941723`, -1.3512462215465006`}, {
            1.3820333620814418`, -1.3111367756994647`}, {
            1.3918715988769816`, -1.2631004067356844`}, {
            1.4031626438330218`, -1.21040714848482}, {
            1.416238446057674, -1.1525278477711627`}, {
            1.4314309546590518`, -1.0889333514190056`}, {
            1.4336133704265095`, -1.080009141738518}, {
            1.4358414527534118`, -1.0709745821900047`}, {
            1.444206025002514, -1.0390578868255487`}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.8324147128920768, 0.692968455360321, 0.24758721041424564`], 
           
           ArrowBox[{{1.4462341339374511`, -1.0313192322817648`}, {
            1.450288457574836, -1.015849151016436}, {
            1.4666065098960028`, -0.9570130905432165}, {
            1.4839541796288804`, -0.8965831347862807}, {
            1.5033610841851797`, -0.8329653884619125}, {
            1.5248589494287246`, -0.7668655343964145}, {
            1.5393397663245545`, -0.7252532987454046}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.8784076798958614, 0.2930104063973999, 0.16071340663292846`], 
           
           ArrowBox[{{1.5419690644385762`, -0.7176977185937814}, {
            1.5484795012233386`, -0.6989892554160895}, {
            1.573975683373669, -0.6305520415301131}, {
            1.601100439684363, -0.5627693827476608}, {
            1.6203802360238218`, -0.5171970130375335}, {
            1.6399911380395409`, -0.4728386940832195}, {
            1.6597389422198128`, -0.4302545271785104}, {
            1.6637937867586308`, -0.4219659048119196}}]}}, {
          Arrowheads[{{0.006883471360550074, 1.}}], {
           RGBColor[
           0.9021242242809548, 0.5050306104989644, 0.20173417990034764`], 
           
           ArrowBox[{{1.6673093074408827`, -0.4147797295891283}, {
            1.6794294450529288`, -0.39000461361719824`}, {
            1.7178728991897199`, -0.31694726962387904`}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.5894428723643058, 0.7410519161542829, 0.3744504066698292], 
           
           ArrowBox[{{1.1084921476106253`, 1.1140740948706598`}, {
            1.113972635751848, 1.0592842066997297`}, {1.1204863250743204`, 
            1.0007503226467227`}, {1.128249195795326, 0.9384901923804063}, {
            1.1375844369967516`, 0.8729480859088905}, {1.1488152377604843`, 
            0.8045682732402859}, {1.1502778637113924`, 
            0.7969068950673109}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.850956579558589, 0.6789371317110553, 0.2408681091736126], 
           
           ArrowBox[{{1.1517780423292117`, 0.7890488123422031}, {
            1.1625655344079335`, 0.7325428708868715}, {1.1791950512143807`, 
            0.6596937245596483}, {1.2002549184257778`, 0.5849413525646152}, {
            1.225562224079051, 0.5125062647113745}, {1.2388832564119925`, 
            0.4819219509610978}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.8449176785136345, 0.6843567209914517, 0.2431065113592311], 
           
           ArrowBox[{{1.242077805199279, 0.4745874531565002}, {
            1.2555066828490475`, 0.4437555328451175}, {1.2904780094106152`, 
            0.38005622881103573`}, {1.2954865360805936`, 
            0.3718825189122389}, {1.3005860620673373`, 0.3638164071939969}, {
            1.3278176523180723`, 0.3277428010406083}, {1.357011595085588, 
            0.29418313717445943`}, {1.386985675993953, 
            0.26194829200239594`}, {1.4185200331840162`, 
            0.23236308421850338`}, {1.43244284709696, 
            0.22153552846391825`}}]}}, {
          Arrowheads[{{0.008621270782821783, 1.}}], {
           RGBColor[
           0.7253073494385889, 0.7372590638664401, 0.29086741964166374`], 
           
           ArrowBox[{{1.4387579504729144`, 0.21662437082533573`}, {
            1.4847722700282044`, 0.18083975044547027`}, {1.5524474534453045`, 
            0.13883898988636}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.3546302550594903, 0.1151850923711937, 0.627120776911469], 
           
           ArrowBox[{{2.8321908306385013`, -2.}, {
            2.8214864704026255`, -1.974315443568207}, {
            2.8044594545717607`, -1.933464373638773}, {
            2.7945807096015067`, -1.9097655665381286`}, {
            2.7938810500111844`, -1.9080871657419534`}, {
            2.77907783320139, -1.8725802407616168`}, {
            2.761750799969042, -1.8310258525771654`}, {
            2.7425034236183317`, -1.7848724328581764`}, {
            2.7194153610308978`, -1.7295209500701125`}, {
            2.70903622881681, -1.7046477655089474`}}]}}, {
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.24871434911976195`, 0.26653620366811404`, 0.7833675028747492], 
           
           ArrowBox[{{2.7059554351946127`, -1.6972647640422382`}, {
            2.690229518951162, -1.6595782205963543`}, {
            2.672503520630839, -1.6171126944961074`}, {
            2.6526888041235464`, -1.5696510608202825`}, {
            2.6297958205864416`, -1.5148327020665906`}, {
            2.602331961896387, -1.449101736730655}, {
            2.5826312700323695`, -1.401983296420085}}]}}, {
          Arrowheads[{{0.019999999999999993`, 1.}}], {
           RGBColor[
           0.34348324695505783`, 0.6313444818778534, 0.6751306168032213], 
           
           ArrowBox[{{2.57954527206732, -1.3946024687862952`}, {
            2.568847721151554, -1.369016975760315}, {
            2.551596624327049, -1.3277848532228285`}, {
            2.532435125631686, -1.282016863923181}, {
            2.5110730263902754`, -1.2310279580113246`}, {
            2.487220127927632, -1.174133085637212}, {
            2.460552466770063, -1.1106034751273286`}, {
            2.4558693555896616`, -1.0994681933805006`}}]}}, {
          Arrowheads[{{0.019161538694264096`, 1.}}], {
           RGBColor[
           0.7676231390352458, 0.7217208170858358, 0.2732773389946415], 
           
           ArrowBox[{{2.4527679535241376`, -1.0920938252565213`}, {
            2.4307267852733037`, -1.0396853709090357`}, {
            2.3974239435063067`, -0.9606562472836011}, {
            2.3793688562930164`, -0.917874263912351}, {
            2.360324801538024, -0.8727935785522908}, {
            2.333592302373977, -0.8096203960293951}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.01999999999999999, 1.}}], {
           RGBColor[
           0.8094838729711246, 0.7102460117686867, 0.25557408515226515`], 
           
           ArrowBox[{{3., 0.5680782251599757}, {2.99555021245019, 
            0.5655522920024599}, {2.928935035617903, 0.5277418276825315}, {
            2.9195848970857305`, 0.522434965559204}, {2.9101142683664216`, 
            0.517059914980802}, {2.847973718607198, 0.4818039000287659}, {
            2.7818427271779957`, 0.4443003091389257}, {2.721664868598775, 
            0.41018728118890013`}}]}}, {
          Arrowheads[{{0.019859981750221724`, 1.}}], {
           RGBColor[
           0.8708797032639397, 0.23671594353329814`, 0.15060278310712605`], 
           
           ArrowBox[{{2.714705298442172, 0.40624210904622843`}, {
            2.714535119041783, 0.4061456394346629}, {2.6448742774915477`, 
            0.3666888121015551}, {2.5744826477998473`, 0.326867700100374}, {
            2.504982675239239, 0.2876201763918917}, {2.4380556654188315`, 
            0.24992149843813666`}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.31785342854610826`, 0.11720658851024374`, 0.6586457041636636], 
           
           ArrowBox[{{3., 1.840625186479221}, {2.9865843477608296`, 
            1.815948592908906}, {2.9682500795234352`, 1.7822269587855286`}, {
            2.9469965891705434`, 1.7431385706310951`}, {2.9284053115125186`, 
            1.7089487408938744`}, {2.9277359985030205`, 
            1.7077178964954942`}, {2.9270635114679147`, 
            1.7064812183561413`}, {2.909697063016649, 1.6745472592306783`}, {
            2.889834778095408, 1.6380270549823448`}, {2.868224394700409, 
            1.5982957013453847`}, {2.8471230295019385`, 
            1.559504871947308}}]}}, {
          Arrowheads[{{0.01999999999999999, 1.}}], {
           RGBColor[
           0.2450938511555188, 0.340523323317665, 0.8089266500555342], 
           
           ArrowBox[{{2.8433002110460346`, 1.5524773504031788`}, {
            2.843117814357895, 1.5521420489311717`}, {2.8130978705573426`, 
            1.4969671691225046`}, {2.776747396788229, 1.4301721333021817`}, {
            2.7441911340480525`, 1.3703682276095461`}, {2.705070688576375, 
            1.2985315989322785`}, {2.690300424443639, 
            1.2714238647109897`}}]}}, {
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.40738045425596586`, 0.6835271654156233, 0.5778225654869303], 
           
           ArrowBox[{{2.686472757982677, 1.2643989825437483`}, {
            2.6672171025155085`, 1.2290592495525274`}, {2.6455073051179983`, 
            1.1892347718875906`}, {2.621942171475769, 1.1460180922392793`}, {
            2.5960129566427304`, 1.0984980112796294`}, {2.5672109156727916`, 
            1.045763329680677}, {2.535536048565953, 0.9878140474424217}, {
            2.533179476610063, 0.9835055040625726}}]}}, {
          Arrowheads[{{0.01903472198374621, 1.}}], {
           RGBColor[
           0.8501915741844716, 0.6723410502459966, 0.24033051409437414`], 
           
           ArrowBox[{{2.529340554915756, 0.9764867662682838}, {
            2.500988355322213, 0.9246501645648633}, {2.463866500040852, 
            0.8568977959003768}, {2.4244691468211474`, 0.7851830563013364}, {
            2.382796295663101, 0.7095059457677431}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.3300358255991782, 0.11653696388675441`, 0.6482030092042266], 
           
           ArrowBox[{{2.6914644095392046`, 2.}, {2.681093331000004, 
            1.9701040215295433`}, {2.6665165143252483`, 
            1.9280925709855674`}, {2.6561574818931506`, 
            1.8982425346504006`}, {2.655417321213824, 1.896109896279911}, {
            2.643089627919241, 1.8605973614411238`}, {2.628813585025095, 
            1.8194825706395594`}, {2.6131121611864994`, 
            1.7742727743229267`}, {2.594559975459005, 1.720872966976158}, {
            2.5865054700970895`, 1.6977027662594346`}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.24616358142710376`, 0.31866272226825987`, 0.8013748177592007], 
           ArrowBox[{{2.5838786710255035`, 1.690146316918804}, {
            2.5717484453540713`, 1.6552515901891909`}, {2.543268988383161, 
            1.573377085551964}, {2.5263711165153455`, 1.5248239786878037`}, {
            2.506739293975185, 1.468451248901254}, {2.483686518195656, 
            1.40230966781447}, {2.4786707426264845`, 
            1.3879356591410468`}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.38704278240633944`, 0.6715529599914231, 0.607186420085134], 
           
           ArrowBox[{{2.4760350221493654`, 1.3803823169955793`}, {
            2.456269021185089, 1.323737703339881}, {2.44046742018354, 
            1.2785067283827236`}, {2.4230346421865625`, 
            1.2286470419237654`}, {2.4037471182363856`, 
            1.1735529921890422`}, {2.382354643684188, 1.1125580048288484`}, {
            2.3703321931435286`, 1.0783444689286603`}}]}}, {
          Arrowheads[{{0.01535907035426301, 1.}}], {
           RGBColor[
           0.8322392146554383, 0.6908890374006154, 0.24793440010046155`], 
           
           ArrowBox[{{2.367680014870946, 1.070796889819407}, {
            2.3586403084949605`, 1.0450716587131563`}, {2.3323872026336923`, 
            0.9705035327119361}, {2.3097919712437625`, 0.90648261026676}, {
            2.2859141121755355`, 0.8390535815973699}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.8502174891379448, 0.6804844770646052, 0.24124174467566328`], 
           
           ArrowBox[{{3., -0.48833091062100453`}, {
            2.9954778805082496`, -0.4861240397615224}, {
            2.923538194704011, -0.45102297420718207`}, {
            2.913417646859827, -0.4460853293823163}, {
            2.9031741791858425`, -0.44108791955077925`}, {
            2.8324090119343914`, -0.40657799089969415`}, {
            2.7577042190901, -0.3701667069978305}, {
            2.7123707989664343`, -0.3480831391271848}}]}}, {
          Arrowheads[{{0.01999999999999999, 1.}}], {
           RGBColor[
           0.8672617020300007, 0.20847479720778755`, 0.1456604518342303], 
           ArrowBox[{{2.705178758558299, -0.3445796330592944}, {
            2.6823057539174737`, -0.33343735548541326`}, {
            2.6055199440881784`, -0.296071868751889}, {
            2.5294834122499736`, -0.25913205749852347`}, {
            2.4563327810506217`, -0.22367973242658265`}, {
            2.417306859556418, -0.20483106882512753`}}]}}, {
          Arrowheads[{{0.0015519213663108056`, 1.}}], {
           RGBColor[
           0.8975561598052544, 0.4787809975149217, 0.1965669839848859], 
           
           ArrowBox[{{2.407853020988265, -0.19163939576662858`}, {
            2.3899936660036167`, -0.19163939576662858`}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.020000000000000007`, 1.}}], {
           RGBColor[
           0.295301231236587, 0.14573901719333857`, 0.6918122869863482], 
           
           ArrowBox[{{1.6110367476338445`, -2.}, {
            1.6151196977571747`, -1.9645616707645925`}, {
            1.6203338553313433`, -1.919862490271905}, {
            1.625745817167648, -1.8740851342706708`}, {
            1.6259435992124578`, -1.8724226488511095`}, {
            1.6261425567152945`, -1.8707511129073784`}, {
            1.6304334458678262`, -1.8350963529712894`}, {
            1.6353611625981799`, -1.794641213976485}, {
            1.6407341948437635`, -1.7509172759342357`}, {
            1.646997858119807, -1.7006557397970965`}, {
            1.6493280451327126`, -1.6823011241473966`}}]}}, {
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.25646216809810973`, 0.4316982329734651, 0.8084694328749716], 
           
           ArrowBox[{{1.650335588057048, -1.6743648241747633`}, {
            1.6545024261463082`, -1.6415431188011942`}, {
            1.663598172643264, -1.571265926182656}, {
            1.6689528894305248`, -1.5306638742013225`}, {
            1.6751257040601242`, -1.4847171966871786`}, {
            1.682116616532062, -1.4334258936402238`}, {
            1.6899256268463383`, -1.3767899650604587`}, {
            1.6926980975495143`, -1.3571839182231664`}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.49695902915279555`, 0.7201814936105378, 0.4674384458189211], 
           
           ArrowBox[{{1.6938182253530483`, -1.3492627242662083`}, {
            1.7019372939057402`, -1.291847207436072}, {
            1.708954093332519, -1.243387318241497}, {
            1.7166448700240169`, -1.1909350887920003`}, {
            1.725183607876823, -1.1339189616262126`}, {
            1.734744290787527, -1.0717673792827638`}, {
            1.7408813060450985`, -1.03274667694597}}]}}, {
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.8940010565974592, 0.5684749654972836, 0.2144639680736159], 
           
           ArrowBox[{{1.742124234624882, -1.0248438212250577`}, {
            1.7453269187561289`, -1.0044803417616541`}, {
            1.7569314917826289`, -0.9320578490628834}, {
            1.7657429508498557`, -0.8782055039684177}, {
            1.775011477157069, -0.8228979920027195}, {
            1.7847370707042682`, -0.7661353131657886}, {
            1.7946959590021858`, -0.7091968533201393}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.8191607985123714, 0.7031756806165209, 0.25216920719947367`], 
           
           ArrowBox[{{0.9312777865616773, -0.8201854650671849}, {
            0.9264549807643009, -0.7662432354191064}, {
            0.9208347662879905, -0.7116432572484586}, {
            0.9142935550047637, -0.6569461488451559}, {
            0.9066788534426398, -0.6028114944339451}, {
            0.897838168129638, -0.5498988782395724}, {
            0.8885587618494217, -0.5032594252605525}}]}}, {
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.7779918372126242, 0.7251225369845251, 0.2679205139697067], 
           
           ArrowBox[{{0.8868682986228934, -0.4954416484554019}, {
            0.8758889731443448, -0.44983907318732763`}, {
            0.8570476513435921, -0.3884323524834601}, {
            0.8345185010740613, -0.33281567511644955`}, {
            0.8078907738573851, -0.28307104529154403`}, {
            0.7767537212151959, -0.2392804672139918}, {
            0.7722753639098547, -0.23380672416945916`}, {
            0.7677113322332028, -0.22843485035255393`}, {
            0.7499015313295507, -0.21149519352328047`}}]}}, {
          Arrowheads[{{0.010977782910558209`, 1.}}], {
           RGBColor[
           0.5292587101703695, 0.7322395865285434, 0.42688114940757776`], 
           
           ArrowBox[{{0.7441048436311419, -0.20598171805610768`}, {
            0.7431612042659861, -0.20508418264272438`}, {
            0.7165217773883374, -0.18373463946501964`}, {
            0.6594728748767391, -0.1448826284461832}, {
            0.5957586578643107, -0.1131452287476469}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.9016590379465669, 0.5376270441160917, 0.2079386880079426], 
           
           ArrowBox[{{3., -0.12982867378507232`}, {
            2.975930697841349, -0.12670611890018424`}, {
            2.9316539354679634`, -0.12096256157104876`}, {
            2.919485893123883, -0.11938420053681491`}, {
            2.9071975323907635`, -0.11779030867046456`}, {
            2.8459317614127015`, -0.10984821980547363`}, {
            2.782632915429813, -0.10164519284424281`}, {
            2.7198119180679834`, -0.09351077113100462}, {
            2.682653770028192, -0.0887024148534866}}]}}, {
          Arrowheads[{{0.012467482832941423`, 1.}}], {
           RGBColor[
           0.863260030416752, 0.17721014654985312`, 0.14019200209206537`], 
           
           ArrowBox[{{2.6747199204125844`, -0.0876757550866102}, {
            2.6566317947852514`, -0.08533510688434823}, {
            2.5947666604546904`, -0.07733632235343568}, {
            2.5349941419777706`, -0.06961978405251128}, {
            2.476883141999866, -0.06212641135003885}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.6886320457299194, 0.7427808560430281, 0.30917714723405043`], 
           
           ArrowBox[{{-1., -0.7252480540340152}, {-0.9520549487518762, \
-0.6905023321193509}, {-0.9445465946509021, -0.685061348301082}, \
{-0.936933508341905, -0.6795446140101095}, {-0.8953609385687344, \
-0.649425362308958}, {-0.8508638031444705, -0.6171943987184358}, \
{-0.8050067539826418, -0.5839846390178944}, {-0.7564298773456832, \
-0.5488172870973145}, {-0.7408393771311989, -0.5375361277763031}}]}}, {
          Arrowheads[{{0.01764893626461103, 1.}}], {
           RGBColor[
           0.8882145385922161, 0.3588690148682735, 0.1733606983119838], 
           
           ArrowBox[{{-0.7343581593680534, -0.5328463712467285}, \
{-0.7054842509271582, -0.5119534456278692}, {-0.6525209524206291, \
-0.4736542172807314}, {-0.5982739325183082, -0.4344626527106248}, \
{-0.5434771419124066, -0.3949218025722727}, {-0.5054408711560596, \
-0.3675073504228764}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.25138394813430126`, 0.2242138998779009, 0.7680138540982718], 
           
           ArrowBox[{{3., -1.5956145671335846`}, {
            2.9766720674433143`, -1.5584184224743343`}, {
            2.942147860104207, -1.503375087965621}, {
            2.940866879162143, -1.5013328728145185`}, {
            2.9395766472824825`, -1.499275918755093}, {
            2.9216052748750356`, -1.4706270899611196`}, {
            2.901599449052722, -1.4387376989363507`}, {
            2.856389511575899, -1.3666817895177372`}, {
            2.8299436198344643`, -1.324541096199961}}]}}, {
          Arrowheads[{{0.019999999999999993`, 1.}}], {
           RGBColor[
           0.31013282326446945`, 0.590556652056202, 0.732356010735972], 
           
           ArrowBox[{{2.825690684924625, -1.317765216582459}, {
            2.798143554525706, -1.2738778212469786`}, {
            2.762001412300778, -1.2163144272102608`}, {
            2.719658676417364, -1.1488991448539352`}, {
            2.6878141596444363`, -1.0982208578720116`}, {
            2.6554764790189904`, -1.0467908322722719`}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.703114888813574, 0.7419299654311078, 0.30079205676835613`], 
           
           ArrowBox[{{2.6512176914125094`, -1.0400186297423741`}, {
            2.6120509930597513`, -0.9777699627847158}, {
            2.5669537536056923`, -0.9061442611490972}, {
            2.529630527800505, -0.8469255890590515}, {
            2.4898392637726277`, -0.7838870385644755}, {
            2.480610299620572, -0.7692916904817995}}]}}, {
          Arrowheads[{{0.0033544549118167525`, 1.}}], {
           RGBColor[
           0.8854773053142624, 0.3390131799531491, 0.16972737457134557`], 
           
           ArrowBox[{{2.470082369305778, -0.7270547957542803}, {
            2.4539029689610783`, -0.7270547957542803}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.2797957572340708, 0.5206485968736129, 0.7809300503051639], 
           
           ArrowBox[{{-1., 1.2698325927503868`}, {-0.9922497392991195, 
            1.259997476444508}, {-0.9537106131265713, 
            1.211096199214813}, {-0.9509090038953862, 
            1.2075415052109892`}, {-0.9480763835481354, 
            1.2039474985008527`}, {-0.924520070098471, 
            1.1740622764709032`}, {-0.8986168823619775, 
            1.1412031505682556`}, {-0.8713138499451255, 
            1.106571240000747}, {-0.8412111281675568, 
            1.0683937601035167`}, {-0.8078743833630662, 
            1.0261236897140458`}, {-0.8018868719761377, 
            1.0185335941858629`}}]}}, {
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.6060622551501813, 0.7404938124839128, 0.3649143245138196], 
           
           ArrowBox[{{-0.7969320983593294, 
            1.0122526533004397`}, {-0.7708692818654481, 
            0.9792140076698149}, {-0.7297379511122052, 
            0.9270936818717681}, {-0.6840225185408396, 
            0.8691916802208489}, {-0.6387597047022634, 
            0.8119012843454353}, {-0.5986012299167887, 
            0.7611254979670469}}]}}, {
          Arrowheads[{{0.005589239381924789, 1.}}], {
           RGBColor[
           0.9005949438518047, 0.448994812393985, 0.19098768680324274`], 
           ArrowBox[{{-0.5936385713253429, 
            0.7548507852481449}, {-0.5901541857379567, 
            0.7504451792287388}, {-0.5381241975904087, 
            0.6847402230057392}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.020000000000000007`, 1.}}], {
           RGBColor[
           0.9013665983804391, 0.5581188045132476, 0.21183915439075085`], 
           
           ArrowBox[{{3., 0.20126948085038635`}, {2.9650802065658186`, 
            0.19424666344686278`}, {2.921317216014036, 
            0.18544624435185136`}, {2.9092969455791318`, 
            0.18302916861146737`}, {2.897157717251236, 0.1805882937114611}, {
            2.840493467079644, 0.1692008833566107}, {2.782020074545663, 
            0.1574534890734322}, {2.72373489158341, 0.145752687770684}, {
            2.686269593458343, 0.138235921755048}}]}}, {
          Arrowheads[{{0.01304831291808074, 1.}}], {
           RGBColor[
           0.8628579414937295, 0.17406866695664902`, 0.1396425309510177], 
           
           ArrowBox[{{2.678425903954648, 0.13666222071303946`}, {
            2.664972134214848, 0.13396295381211337`}, {2.610099765202985, 
            0.12296693711422046`}, {2.556232491068232, 
            0.11218357139042526`}, {2.4737107786292505`, 
            0.0957002628681981}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.019999999999999993`, 1.}}], {
           RGBColor[
           0.2949682637543237, 0.14633398988432975`, 0.6923900240901368], 
           
           ArrowBox[{{-0.27332666851356974`, 2.}, {-0.27089363063416916`, 
            1.9829575645102586`}, {-0.2646933887459422, 
            1.9395712947059693`}, {-0.25858407711306697`, 
            1.8968687263896584`}, {-0.2583628148196349, 
            1.8953229686072315`}, {-0.258140397044934, 
            1.8937692037095304`}, {-0.25321446799466396`, 
            1.8593913114544942`}, {-0.24762815368268223`, 
            1.820447833914998}, {-0.2415915647236952, 
            1.7784013034666306`}, {-0.23465442647069762`, 
            1.730148667200522}, {-0.22789758515654063`, 
            1.6832411282181579`}}]}}, {
          Arrowheads[{{0.020000000000000007`, 1.}}], {
           RGBColor[
           0.25684986472215143`, 0.43390427988302677`, 0.8082310140500516], 
           
           ArrowBox[{{-0.22675698999151683`, 
            1.6753228555107094`}, {-0.22649455080314507`, 
            1.6735009425950906`}, {-0.21678974960049321`, 
            1.606269147128756}, {-0.20480644320122704`, 
            1.5235384363435451`}, {-0.19768525817979546`, 
            1.474517921034621}, {-0.18981105194383155`, 
            1.4203939657814848`}, {-0.18079471980471953`, 
            1.3586409375660025`}}]}}, {
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.5027877237338342, 0.7253799671090364, 0.45450022781185206`], 
           
           ArrowBox[{{-0.1796389238515312, 
            1.3507248693680525`}, {-0.17828304114583338`, 
            1.341438403243027}, {-0.17168588201582696`, 
            1.2964118682796781`}, {-0.164533287065149, 
            1.2476861641869155`}, {-0.15669698912713403`, 
            1.194500403821959}, {-0.14804872103511646`, 
            1.1360937000420281`}, {-0.13858848278909638`, 
            1.0724660528471226`}, {-0.13287332141756766`, 
            1.034160676805792}}]}}, {
          Arrowheads[{{0.010883433012606112`, 1.}}], {
           RGBColor[
           0.8947618720162606, 0.5591251427575145, 0.21262748179689253`], 
           
           ArrowBox[{{-0.13169278894982092`, 
            1.026248259786158}, {-0.1283162743890738, 
            1.003617462237243}, {-0.11733736625112971`, 
            0.9304974820144636}, {-0.10575702879134508`, 
            0.8540556659808589}}]}}}}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         RGBColor[0.2947336, 0.4054232, 0.5678384000000001]], {{
          Arrowheads[{{0.02, 1.}}], {
           RGBColor[
           0.28880637294555167`, 0.15734454482251303`, 0.703081617532003], 
           
           ArrowBox[{{0.028164008114797325`, 2.}, {0.02834347592046078, 
            1.9701464810212421`}, {0.028616148586381743`, 
            1.9249428762603795`}, {0.028913840573186276`, 
            1.8757828603142088`}, {0.028924717173833412`, 
            1.8739900943938381`}, {0.028935658328572186`, 
            1.8721869605965447`}, {0.0291544108213115, 1.8362497038665075`}, {
            0.02940318468624532, 1.7955233858520638`}, {0.029672470142864244`,
             1.7515542070202268`}, {0.029982778782853384`, 
            1.7010993065536038`}, {0.030113248068151775`, 
            1.6800059372482816`}}]}}, {
          Arrowheads[{{0.020000000000000004`, 1.}}], {
           RGBColor[
           0.2632145292888772, 0.46179840916418846`, 0.8018121587729092], 
           
           ArrowBox[{{0.030162729699168923`, 1.6720060902767333`}, {
            0.03034875038221234, 1.6419315562062113`}, {0.030785024716940723`,
             1.5718238277320666`}, {0.03132399390220787, 
            1.4860154037998665`}, {0.03164413610698198, 1.435438162037756}, {
            0.03199805005318312, 1.3797455670783065`}, {0.03217532166104038, 
            1.3520124199139476`}}]}}, {
          Arrowheads[{{0.019999999999999997`, 1.}}], {
           RGBColor[
           0.5354782451048334, 0.7321808266895451, 0.42310561982077555`], 
           
           ArrowBox[{{0.03222645700039769, 1.3440125833420502`}, {
            0.03226937737665067, 1.3372979315974125`}, {0.03257005219652051, 
            1.2905922842560265`}, {0.03290007451279267, 
            1.2396286250541486`}, {0.03325944432546714, 
            1.1844069539917788`}, {0.03365324576977007, 
            1.1244345778877836`}, {0.034086562980927645`, 
            1.0592188035610288`}, {0.03432277657788407, 
            1.0240194512306078`}}]}}, {
          Arrowheads[{{0.0064353074171740205`, 1.}}], {
           RGBColor[
           0.9000840776563629, 0.5180714694382066, 0.2043843071485455], 
           
           ArrowBox[{{0.03437646126528359, 1.0160196313604895`}, {
            0.03455939595893986, 0.9887596310115147}, {0.0350717447038067, 
            0.9130570602392414}}]}}}}}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     1, DisplayFunction :> Identity, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "VectorLengthFunction" -> 
       Function[{System`VectorPlotsDump`m, System`VectorPlotsDump`vrange}, 
         System`VectorPlotsDump`min = Min[System`VectorPlotsDump`vrange]; 
         System`VectorPlotsDump`max = Max[System`VectorPlotsDump`vrange]; 
         System`VectorPlotsDump`imin = If[
            NumericQ[System`VectorPlotsDump`min], System`VectorPlotsDump`min, 
            
            Min[System`VectorPlotsDump`m], 
            Min[System`VectorPlotsDump`m]]; System`VectorPlotsDump`imax = If[
            NumericQ[System`VectorPlotsDump`max], System`VectorPlotsDump`max, 
            
            Max[System`VectorPlotsDump`m], 
            Max[System`VectorPlotsDump`m]]; Map[If[
            
            Or[# > System`VectorPlotsDump`imax, # < 
             System`VectorPlotsDump`imin], #, System`VectorPlotsDump`imax]& , 
           System`VectorPlotsDump`m]], "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "TransparentPolygonMesh" -> True}, PlotRange -> {{-1, 3}, {-2, 2}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.05], 
        Scaled[0.05]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}, DisplayFunction -> 
     Identity, PlotRangePadding -> {{
        Scaled[0.05], 
        Scaled[0.05]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRange -> {{-1, 3}, {-2, 2}}, 
     Ticks -> {Automatic, Automatic}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     AspectRatio -> 1, Axes -> False, Frame -> False, GridLinesStyle -> 
     Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "VectorLengthFunction" -> 
       Function[{System`VectorPlotsDump`m, System`VectorPlotsDump`vrange}, 
         System`VectorPlotsDump`min = Min[System`VectorPlotsDump`vrange]; 
         System`VectorPlotsDump`max = Max[System`VectorPlotsDump`vrange]; 
         System`VectorPlotsDump`imin = If[
            NumericQ[System`VectorPlotsDump`min], System`VectorPlotsDump`min, 
            
            Min[System`VectorPlotsDump`m], 
            Min[System`VectorPlotsDump`m]]; System`VectorPlotsDump`imax = If[
            NumericQ[System`VectorPlotsDump`max], System`VectorPlotsDump`max, 
            
            Max[System`VectorPlotsDump`m], 
            Max[System`VectorPlotsDump`m]]; Map[If[
            
            Or[# > System`VectorPlotsDump`imax, # < 
             System`VectorPlotsDump`imin], #, System`VectorPlotsDump`imax]& , 
           System`VectorPlotsDump`m]], "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, "MessagesHead" -> 
       StreamPlot, "LegendsFunction" -> Automatic}, DisplayFunction -> 
     Identity, AspectRatio -> 1, DisplayFunction :> Identity, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "VectorLengthFunction" -> 
       Function[{System`VectorPlotsDump`m, System`VectorPlotsDump`vrange}, 
         System`VectorPlotsDump`min = Min[System`VectorPlotsDump`vrange]; 
         System`VectorPlotsDump`max = Max[System`VectorPlotsDump`vrange]; 
         System`VectorPlotsDump`imin = If[
            NumericQ[System`VectorPlotsDump`min], System`VectorPlotsDump`min, 
            
            Min[System`VectorPlotsDump`m], 
            Min[System`VectorPlotsDump`m]]; System`VectorPlotsDump`imax = If[
            NumericQ[System`VectorPlotsDump`max], System`VectorPlotsDump`max, 
            
            Max[System`VectorPlotsDump`m], 
            Max[System`VectorPlotsDump`m]]; Map[If[
            
            Or[# > System`VectorPlotsDump`imax, # < 
             System`VectorPlotsDump`imin], #, System`VectorPlotsDump`imax]& , 
           System`VectorPlotsDump`m]], "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "TransparentPolygonMesh" -> True}, PlotRange -> {{-1, 3}, {-2, 2}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.05], 
        Scaled[0.05]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
       FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           GraphicsBox[{
             RasterBox[CompressedData["
1:eJwVV3k01O8XTtkKKVuFlJAibcoSelKKQim0E6K9UNooydbX0kKytNijkKWF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              "], {{
                Rational[-15, 2], 
                Rational[-225, 2]}, {
                Rational[15, 2], 
                Rational[225, 2]}}], {Antialiasing -> False, 
              AbsoluteThickness[0.1], 
              Directive[
               Opacity[0.3], 
               GrayLevel[0]], 
              LineBox[
               NCache[{{
                  Rational[15, 2], 
                  Rational[-225, 2]}, {
                  Rational[-15, 2], 
                  Rational[-225, 2]}, {
                  Rational[-15, 2], 
                  Rational[225, 2]}, {
                  Rational[15, 2], 
                  Rational[225, 2]}, {
                  Rational[15, 2], 
                  Rational[-225, 2]}}, {{7.5, -112.5}, {-7.5, -112.5}, {-7.5, 
                112.5}, {7.5, 112.5}, {7.5, -112.5}}]]}, {
              CapForm[None], {}}, 
             StyleBox[{Antialiasing -> False, 
               StyleBox[
                
                LineBox[{{7.5, -112.50000000000001`}, {7.5, 
                 112.50000000000001`}}], {
                 Directive[
                  AbsoluteThickness[0.2], 
                  Opacity[0.3], 
                  GrayLevel[0]]}, StripOnInput -> False], 
               StyleBox[
                StyleBox[{{
                   StyleBox[
                    LineBox[{{{7.5, -112.50000000000001`}, 
                    Offset[{4., 0}, {7.5, -112.50000000000001`}]}, {{
                    7.5, -61.01258581235699}, 
                    Offset[{4., 0}, {7.5, -61.01258581235699}]}, {{
                    7.5, -9.525171624713963}, 
                    Offset[{4., 0}, {7.5, -9.525171624713963}]}, {{7.5, 
                    41.96224256292906}, 
                    Offset[{4., 0}, {7.5, 41.96224256292906}]}, {{7.5, 
                    93.44965675057209}, 
                    Offset[{4., 0}, {7.5, 93.44965675057209}]}}], {
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]]}, StripOnInput -> False], 
                   StyleBox[
                    LineBox[{{{7.5, -102.20251716247141`}, 
                    Offset[{2.5, 0.}, {7.5, -102.20251716247141`}]}, {{
                    7.5, -91.9050343249428}, 
                    Offset[{2.5, 0.}, {7.5, -91.9050343249428}]}, {{
                    7.5, -81.6075514874142}, 
                    Offset[{2.5, 0.}, {7.5, -81.6075514874142}]}, {{
                    7.5, -71.3100686498856}, 
                    Offset[{2.5, 0.}, {7.5, -71.3100686498856}]}, {{
                    7.5, -50.71510297482838}, 
                    Offset[{2.5, 0.}, {7.5, -50.71510297482838}]}, {{
                    7.5, -40.41762013729977}, 
                    Offset[{2.5, 0.}, {7.5, -40.41762013729977}]}, {{
                    7.5, -30.120137299771173`}, 
                    Offset[{2.5, 0.}, {7.5, -30.120137299771173`}]}, {{
                    7.5, -19.822654462242568`}, 
                    Offset[{2.5, 0.}, {7.5, -19.822654462242568`}]}, {{7.5, 
                    0.7723112128146421}, 
                    Offset[{2.5, 0.}, {7.5, 0.7723112128146421}]}, {{7.5, 
                    11.069794050343248`}, 
                    Offset[{2.5, 0.}, {7.5, 11.069794050343248`}]}, {{7.5, 
                    21.367276887871853`}, 
                    Offset[{2.5, 0.}, {7.5, 21.367276887871853`}]}, {{7.5, 
                    31.664759725400472`}, 
                    Offset[{2.5, 0.}, {7.5, 31.664759725400472`}]}, {{7.5, 
                    52.25972540045767}, 
                    Offset[{2.5, 0.}, {7.5, 52.25972540045767}]}, {{7.5, 
                    62.55720823798627}, 
                    Offset[{2.5, 0.}, {7.5, 62.55720823798627}]}, {{7.5, 
                    72.85469107551488}, 
                    Offset[{2.5, 0.}, {7.5, 72.85469107551488}]}, {{7.5, 
                    83.15217391304348}, 
                    Offset[{2.5, 0.}, {7.5, 83.15217391304348}]}, {{7.5, 
                    103.7471395881007}, 
                    Offset[{2.5, 0.}, {7.5, 103.7471395881007}]}}], {
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4], 
                    Opacity[0.3]]}, StripOnInput -> False]}, 
                  StyleBox[
                   StyleBox[{{
                    StyleBox[{
                    InsetBox[
                    FormBox["0", TraditionalForm], 
                    Offset[{7., 0.}, {7.5, -112.50000000000001`}], 
                    ImageScaled[{0, 0.5}], Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox[
                    StyleBox["\"0.1\"", ShowStringCharacters -> False], 0.1, 
                    AutoDelete -> True], NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, -61.01258581235699}], 
                    ImageScaled[{0, 0.5}], Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox[
                    StyleBox["\"0.2\"", ShowStringCharacters -> False], 0.2, 
                    AutoDelete -> True], NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, -9.525171624713963}], 
                    ImageScaled[{0, 0.5}], Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox[
                    StyleBox["\"0.3\"", ShowStringCharacters -> False], 0.3, 
                    AutoDelete -> True], NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, 41.96224256292906}], 
                    ImageScaled[{0, 0.5}], Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox[
                    StyleBox["\"0.4\"", ShowStringCharacters -> False], 0.4, 
                    AutoDelete -> True], NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, 93.44965675057209}], 
                    ImageScaled[{0, 0.5}], Automatic, {1, 0}]}, {
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], {
                    Directive[
                    Opacity[1]], 
                    Directive[
                    Opacity[1]]}}, StripOnInput -> False], 
                    
                    StyleBox[{{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}}, {
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4], 
                    Opacity[0.3]], {
                    Directive[
                    Opacity[1]], 
                    Directive[
                    Opacity[1]]}}, StripOnInput -> False]}, {}}, {{
                    Directive[
                    Opacity[1]], 
                    Directive[
                    Opacity[1]]}}, StripOnInput -> False], {"GraphicsLabel"}, 
                   StripOnInput -> False]}, {"GraphicsTicks"}, StripOnInput -> 
                 False], {{
                  Directive[
                   AbsoluteThickness[0.2], 
                   GrayLevel[0.4]], 
                  Directive[
                   AbsoluteThickness[0.2], 
                   GrayLevel[0.4], 
                   Opacity[0.3]]}}, StripOnInput -> False]}, {"GraphicsAxes"},
               StripOnInput -> False]}, PlotRangePadding -> Scaled[0.02], 
            PlotRange -> All, Frame -> True, 
            FrameTicks -> {{False, False}, {True, False}}, FrameStyle -> 
            Opacity[0], FrameTicksStyle -> Opacity[0], 
            ImageSize -> {Automatic, 225}, BaseStyle -> {}], Alignment -> 
           Left, AppearanceElements -> None, ImageMargins -> {{5, 5}, {5, 5}},
            ImageSizeAction -> "ResizeToFit"], LineIndent -> 0, StripOnInput -> 
          False], {FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]}, "BarLegend", 
      DisplayFunction -> (#& ), 
      InterpretationFunction :> (RowBox[{"BarLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{
                 RowBox[{"Blend", "[", 
                   RowBox[{"\"Rainbow\"", ",", "#1"}], "]"}], "&"}], ",", 
               RowBox[{"{", 
                 
                 RowBox[{
                  "0.000012815726840697328`", ",", "0.437392376746737`"}], 
                 "}"}]}], "}"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
           RowBox[{"LegendMarkerSize", "\[Rule]", "225"}], ",", 
           RowBox[{"Charting`TickAnnotations", "\[Rule]", "None"}], ",", 
           RowBox[{"Charting`TickSide", "\[Rule]", "Right"}], ",", 
           RowBox[{"ColorFunctionScaling", "\[Rule]", "True"}]}], "]"}]& )], 
     TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.866546633739567*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"e9e82677-fa70-4a2d-931e-fad9a6c5dfc0"]
}, Open  ]]
},
WindowSize->{898, 989},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"9c0a2c14-158a-4b57-8584-82005fbdfd5b"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1558, 46, 73, "Input",ExpressionUUID->"4ceb3fff-6081-462a-81da-823ce3bf2879"],
Cell[2141, 70, 195254, 3414, 377, "Output",ExpressionUUID->"096e2f2b-3951-4c78-a779-b54925d5bf7d"]
}, Open  ]],
Cell[197410, 3487, 155, 3, 30, "Input",ExpressionUUID->"bbe7e174-bfbc-4175-953b-de6f736672b8"],
Cell[CellGroupData[{
Cell[197590, 3494, 221, 3, 30, "Input",ExpressionUUID->"dc3a1bf4-fdfb-4834-a0ff-cc1fefde4249"],
Cell[197814, 3499, 14021, 278, 254, "Output",ExpressionUUID->"309ec7e9-6d19-4fd4-b1e8-cf9eae27a14b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[211872, 3782, 1300, 39, 52, "Input",ExpressionUUID->"ffb70e7d-6d61-48a7-b1e2-74cfcab0c91d"],
Cell[213175, 3823, 236712, 4538, 379, "Output",ExpressionUUID->"e9e82677-fa70-4a2d-931e-fad9a6c5dfc0"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


